Distributional Reinforcement Learning for Energy-Based Sequential Models

Global Autoregressive Models (GAMs) are a recent proposal [Parshakova et al., CoNLL 2019] for exploiting global properties of sequences for data-efficient learning of seq2seq models. In the first phase of training, an Energy-Based model (EBM) over sequences is derived. This EBM has high representational power, but is unnormalized and cannot be directly exploited for sampling. To address this issue [Parshakova et al., CoNLL 2019] proposes a distillation technique, which can only be applied under limited conditions. By relating this problem to Policy Gradient techniques in RL, but in a \emph{distributional} rather than \emph{optimization} perspective, we propose a general approach applicable to any sequential EBM. Its effectiveness is illustrated on GAM-based experiments.

==> figures/dpg_distill_plot_bounds.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Visualize the entropy of  the trained P_lambda and pi_theta\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "import sqlite3\n",
    "import numpy as np\n",
    "%matplotlib inline\n",
    "\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import argparse, os\n",
    "\n",
    "import seaborn as sns\n",
    "from prettytable import PrettyTable"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def load_data_motif(n, sz, motif, ds_type, nmotif):\n",
    "    ds = \"\"\n",
    "    # input: <bos> binary string <eos>\n",
    "    # 3 {0,1}^n 2\n",
    "    if nmotifs == 1:\n",
    "        data_file = os.path.join('/tmp-network/user/tparshak/data', 'pfsa_%d_%s'%(n, motif),\"%s.txt\"%ds_type)\n",
    "    else:\n",
    "        data_file = os.path.join('/tmp-network/user/tparshak/data', 'pfsa_%d_%s'%(n-1, motif),\"%s.txt\"%ds_type)\n",
    "    \n",
    "    with open(data_file, \"r\") as file:\n",
    "        for line in file:\n",
    "            #assert motif in line\n",
    "            ds += line.strip()\n",
    "            #print(line.strip())\n",
    "            if len(ds)>=sz*n:\n",
    "                break\n",
    "    original = ''.join(c+' ' for c in ds[:sz*n]).strip()\n",
    "    original = np.fromstring(original, dtype=int, sep=' ')\n",
    "    original = original.reshape((original.shape[0]//n, n)).transpose()\n",
    "    \n",
    "    for i in range(original.shape[1]):\n",
    "        res = ''.join([str(original[j,i]) for j in range(original.shape[0])])\n",
    "        #assert flag\n",
    "    \n",
    "    dataset = (np.ones((n+2, original.shape[1]))).astype(int)\n",
    "    dataset[1:-1] = original\n",
    "    dataset[0] = dataset[0]*3\n",
    "    dataset[-1] = dataset[-1]*2\n",
    "    assert dataset.shape[1] >= sz\n",
    "    ds = dataset\n",
    "    return ds\n",
    "\n",
    "def oracle_features(s, motifs, feat, nmotifs, n):\n",
    "    # s: seq_len x 1\n",
    "    # output: [ nfeat ]\n",
    "    # (motif, supermotif, submotif__2, 1st bit==0, 10101_len_m, 1001001_le_m_2, 00110011_len_m__2)\n",
    "    out = []\n",
    "    idx = min(1, len(s)-1)\n",
    "    nfeat = sum([sum([int(e!='0') for e in el]) for el in feat])\n",
    "    \n",
    "    i = 0\n",
    "    for j in range(len(feat)):\n",
    "        if feat[j] == '1':\n",
    "            if j < len(feat)-4:\n",
    "                if nmotifs == 1:\n",
    "                    if j==0:\n",
    "                        # motif\n",
    "                        out += [1 - int(motifs[i] in s)]\n",
    "                    elif j==1:\n",
    "                        # supermotif\n",
    "                        motif_j = motifs[i] + '0'*1\n",
    "                        out += [1 - int(motif_j in s)]\n",
    "                    elif j==2:\n",
    "                        # submotif\n",
    "                        motif_j = motifs[i][:len(motifs[i])//2]\n",
    "                        out += [1 - int(motif_j in s)]\n",
    "                elif nmotifs == 2:\n",
    "                    if j in [0,2]:\n",
    "                        # motif\n",
    "                        out += [1 - int(motifs[max(0, j-1)] in s)]\n",
    "                    elif j in [1,3]:\n",
    "                        # submotif\n",
    "                        motif_j = motifs[max(0, j-2)][:len(motifs[max(0, j-2)])//2]\n",
    "                        out += [1 - int(motif_j in s)]\n",
    "            else:\n",
    "                if j == len(feat)-4:\n",
    "                        # first bit\n",
    "                        out += [1 - int(s[idx]=='1')]\n",
    "                # distractor\n",
    "                elif j == len(feat)-3:\n",
    "                    pref = '10101'\n",
    "                    motif_j = (pref*n)[:len(motifs[i])]\n",
    "                    out += [1 - int(motif_j in s)]\n",
    "                elif j == len(feat)-2:\n",
    "                    pref = '1001001'\n",
    "                    motif_j = (pref*n)[:len(motifs[i])+2]\n",
    "                    out += [1 - int(motif_j in s)]\n",
    "                elif j == len(feat)-1:\n",
    "                    pref = '00110011'\n",
    "                    motif_j = (pref*n)[:len(motifs[i])//2]\n",
    "                    out += [1 - int(motif_j in s)]\n",
    "        elif feat[j] == 'e':\n",
    "            out += [get_edit_frc(s, motifs[i])]\n",
    "        elif feat[j] == 's':\n",
    "            out += [get_longestsubstr_frc(s, motifs[i])]\n",
    "        elif feat[j] == 'm':\n",
    "            out += [get_longestsubstr_frc(s, motifs[i]) + get_edit_frc(s, motifs[i])]\n",
    "    return out\n",
    "\n",
    "\n",
    "def get_longestsubstr_frc(s, motif):\n",
    "    \n",
    "    n, m = len(s)+1, len(motif)+1\n",
    "    #assert m<=n\n",
    "    e = np.zeros((m,n))\n",
    "    max_lss = 0\n",
    "    for j in range(1,m):\n",
    "        for i in range(1,n):\n",
    "            e_ij = []\n",
    "            if s[i-1]!=motif[j-1]:\n",
    "                e[j,i]=0\n",
    "            else: \n",
    "                e[j,i] = 1 + e[j-1,i-1]\n",
    "            max_lss = max(max_lss, e[j,i])\n",
    "    return 1-max_lss/len(motif)\n",
    "\n",
    "def get_edit_frc(s, motif):\n",
    "    def edit_distance(subs, motif):\n",
    "        n, m = len(subs)+1, len(motif)+1\n",
    "        #assert m<=n\n",
    "        e = np.zeros((m,n))\n",
    "        e[0,0] = 0\n",
    "        for j in range(1,m):\n",
    "            e[j,0]= j\n",
    "        \n",
    "        for j in range(1,m):\n",
    "            for i in range(1,n):\n",
    "                e_ij = []\n",
    "                if j>0:\n",
    "                    e_ij += [e[j-1,i]+1]\n",
    "                if i>0:\n",
    "                    e_ij += [e[j,i-1]+1]\n",
    "                if j>0 and i>0:\n",
    "                    e_ij += [e[j-1, i-1]+ int(subs[i-1]!=motif[j-1])]\n",
    "                if e_ij:\n",
    "                    e[j,i] = min(e_ij)\n",
    "        return 1.0*min(e[-1,:])\n",
    "    ed_dist =  edit_distance(s, motif)\n",
    "    edit_frac = ed_dist/len(motif)\n",
    "    assert edit_frac<=1\n",
    "    return edit_frac\n",
    "\n",
    "    \n",
    "def get_features(var, motifs, feat, nmotifs, n):\n",
    "    # returns the results of identifying oracle features in the input binary sequence\n",
    "    # 0 = feature exists\n",
    "    # var:      [ seq_len x batch ]\n",
    "    # output:   [batch x nfeat]\n",
    "    def var_to_str(a):\n",
    "        b = []\n",
    "        for i in range(a.shape[1]):\n",
    "            b += [''.join([str(el) for el in a[:,i]])]\n",
    "        return b\n",
    "    m = motifs[0].split('.')[1]\n",
    "    x = var_to_str(var)\n",
    "    out = []\n",
    "    for b in x:\n",
    "        out += [oracle_features(b, [m], feat, nmotifs, n)]\n",
    "    train_feat = np.array(out).mean(0)\n",
    "    print(train_feat.shape, feat, train_feat[0])\n",
    "    return train_feat\n",
    "\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# 0:test_ce_r,1:test_ce_pi,2:test_ce_pl,3:train_l1_pl,4:theor_ent,5:tstamp,\n",
    "# 6:lambd,7:mfeat_pl,8:plambda_time,9:motif,10:train_reg,11:feat,12:n,13:ds_size,14:job\n",
    "with sqlite3.connect('/tmp-network/user/tparshak/r_plambda_pitheta.db', timeout=10) as conn:\n",
    "    cur = conn.cursor()\n",
    "    cur.execute('SELECT * FROM results')\n",
    "    d_pl = cur.fetchall()\n",
    "#for tpl in d_pl:\n",
    "#    print(tpl)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "motifs = ['m.10001011111000', 'mam.100010100011', 'mam.1000101111100011', \n",
    "          'mam.10001011111000', 'm.10001010001',\n",
    "         'm.01011101101', 'mam.01011101101', 'm.001001100111',\n",
    "         'mam.001001100111', 'm.1011100111001', 'mam.1011100111001', 'm.0111010000011101']\n",
    "feats = [ '1001111','1011111','0111111', 's001111', 'm001111']\n",
    "#feats = [ 's001111']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "true_feats = np.load('true_feats.npy', allow_pickle=True).item()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "\"\\nmotifs = ['m.10001011111000', 'm.1011100111001', 'm.1000101000101']\\nn = 30\\nnmotifs = 1\\nfor m in motifs:\\n    mi = m.split('.')[1]\\n    all_motif = mi\\n    if 'mam' in m:\\n        all_motif = mi+'.'+mi\\n    if mi == '0111010000011101':\\n        n = 100\\n        ds_size =100000\\n    else:\\n        n = 30\\n        ds_size = 20000\\n    train_data = load_data_motif(n, ds_size, all_motif, 'train', nmotifs)\\n    for f in feats:\\n        if m+'.'+f in true_feats: continue\\n        true_feats[m+'.'+f] = get_features(train_data, [m], f, nmotifs, n)\\n        \\nnp.save('true_feats.npy', true_feats)\\n\""
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "motifs = ['m.10001011111000', 'm.1011100111001', 'm.1000101000101']\n",
    "n = 30\n",
    "nmotifs = 1\n",
    "for m in motifs:\n",
    "    mi = m.split('.')[1]\n",
    "    all_motif = mi\n",
    "    if 'mam' in m:\n",
    "        all_motif = mi+'.'+mi\n",
    "    if mi == '0111010000011101':\n",
    "        n = 100\n",
    "        ds_size =100000\n",
    "    else:\n",
    "        n = 30\n",
    "        ds_size = 20000\n",
    "    train_data = load_data_motif(n, ds_size, all_motif, 'train', nmotifs)\n",
    "    for f in feats:\n",
    "        if m+'.'+f in true_feats: continue\n",
    "        true_feats[m+'.'+f] = get_features(train_data, [m], f, nmotifs, n)\n",
    "        \n",
    "np.save('true_feats.npy', true_feats)\n",
    "'''"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{10: {'m.1111111'}, 30: {'m.1000101000101', 'm.1011100111001', 'm.001001100111', 'm.10001010001', 'm.10001011111000'}}\n"
     ]
    }
   ],
   "source": [
    "# 0:test_ce_r,1:test_ce_pi,2:test_ce_pl,3:train_l1_pl,4:theor_ent,5:tstamp,\n",
    "# 6:lambd,7:mfeat_pl,8:plambda_time,9:motif,10:train_reg,11:feat,12:n,13:ds_size,14:job\n",
    "\n",
    "data_pl = list(zip(*d_pl))\n",
    "ds_range = [500, 1000, 5000, 10000, 20000]\n",
    "train_1 = ['rs', 'snis_r']\n",
    "train_2 = ['distill', 'dpg_stable_q', 'wn_dpg_stable_q', 'pg']\n",
    "train_r = [t1+'_'+t2+'_'+'normal' for t1 in train_1 for t2 in train_2]\n",
    "#feats = ['1011111', '0111111']\n",
    "seq_len = [10, 30]\n",
    "motifs = ['m.10001011111000', 'm.1011100111001', 'm.1000101000101']\n",
    "feats = [ '1001111', 'Mv1001111']\n",
    "seeds = [4444, 1234]\n",
    "\n",
    "all_motifs = {n_i:set() for n_i in seq_len}\n",
    "for i in range(len(data_pl[0])):\n",
    "    n_i = data_pl[12][i]\n",
    "    m = data_pl[9][i]\n",
    "    m = '.'.join(m.split('.')[:2])\n",
    "    all_motifs[n_i].add(m)\n",
    "    \n",
    "print(all_motifs)\n",
    "dict_pl = {n_i:{m:{f:{i:{tr:{sd:[] for sd in seeds} for tr in train_r} for i in ds_range} for f in feats} for m in all_motifs[n_i]}\n",
    "           for n_i in seq_len}\n",
    "for i in range(len(d_pl)):\n",
    "    n_i = data_pl[12][i]\n",
    "    # n -> motif -> feat -> ds_size -> train_reg -> seed -> \n",
    "    #[0:test_ce_r,1:test_ce_pi,2:test_ce_pl,3:train_l1_pl,4:theor_ent,5:tstamp,6:lambd,7:mfeat_pl,8:plambda_time,\n",
    "    #                                 9:job,10:l1_diff,11:r_feat]\n",
    "    m = data_pl[9][i]\n",
    "    m = '.'.join(m.split('.')[:2])\n",
    "    ds = data_pl[13][i]\n",
    "    f  = data_pl[11][i]\n",
    "    tr = data_pl[10][i]\n",
    "    if (not m in motifs) or (not f in feats) or (not tr in train_r) or \\\n",
    "            (not ds in ds_range) or (not n_i in seq_len): continue\n",
    "        \n",
    "    # register only fresh points\n",
    "    if (int(data_pl[5][i][3:5])<10 and int(data_pl[5][i][:2])<7):\n",
    "        continue\n",
    "        \n",
    "    # timestamp:\n",
    "    # mm%dd+'_'+%H%M+'_'+str(args.job)'_'+str(args.rl_seed)+'_'+str(motif_freq)+'_'+str(avg_len) \n",
    "    # +'_'+str(motif_freq_r)+'_'+str(avg_len_r)\n",
    "    timestamp = '_'.join(data_pl[5][i].split('_')[:2])\n",
    "    if not len(data_pl[5][i].split('_')) == 8: continue\n",
    "        \n",
    "    sd = int(data_pl[5][i].split('_')[3])\n",
    "    \n",
    "    if 'distill' in tr:\n",
    "        mfeat = [float(el.strip()) for el in data_pl[7][i][1:-1].split(',')]\n",
    "    else:\n",
    "        mfeat = 0\n",
    "    if not m+'.+f' in true_feats:\n",
    "        l1_diff = data_pl[3][i]\n",
    "        l1_diff_all = 0\n",
    "    else:\n",
    "        tfeat = true_feats[m+'.'+f]\n",
    "        l1_diff_all = np.abs(tfeat- np.array(mfeat))\n",
    "\n",
    "        l1_diff = l1_diff_all.sum()\n",
    "        \n",
    "    r_freq = float(data_pl[5][i].split('_')[-2])\n",
    "    \n",
    "     \n",
    "    dict_pl[n_i][m][f][ds][tr][sd] = [list(d_pl[i][:3])+ [l1_diff]+list(d_pl[i][4:9])+[d_pl[i][14], l1_diff_all, r_freq]]\n",
    "     \n",
    "    #dict_pl[m][f][n_i][ds][tr] = [list(d_pl[i][:9])]\n",
    "    #print(ds, tr, f, data_pl[5][i], m, data_pl[14][i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "\"\\nfor n,v1 in dict_pl.items():\\n    for m,v2 in v1.items():\\n        for f,v3 in v2.items():\\n            for ds,v4 in v3.items():            \\n                for tr,v5 in v4.items():\\n                    for sd,v6 in v5.items():\\n                        if len(v6) == 0: continue\\n                        mi = m\\n                        print(n, tr, mi,f, ds)\\n                        for el in v6:\\n                            print(el[5])\\n                            print('theor', el[4], 'ce_pi', el[1], el[9], el[11], el[8])\\n                            print('ce_r', el[0],'ce_pl', el[2],'l1_feat', el[3])\\n                            print('lmbd', el[6])\\n                            print('mfeat', el[7])\\n                            #m+'.'+f\\n                            print('tfeat', true_feats[mi+'.'+f])\\n                            print()\\n                        print('-'*20)\\n                        print()\\n\""
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# n -> motif -> feat -> ds_size -> train_reg -> seed\n",
    "#[0:test_ce_r,1:test_ce_pi,2:test_ce_pl,3:train_l1_pl,4:theor_ent,5:tstamp,6:lambd,7:mfeat_pl,8:plambda_time,\n",
    "#                                 9:job,10:l1_diff,11:r_freq]   \n",
    "'''\n",
    "for n,v1 in dict_pl.items():\n",
    "    for m,v2 in v1.items():\n",
    "        for f,v3 in v2.items():\n",
    "            for ds,v4 in v3.items():            \n",
    "                for tr,v5 in v4.items():\n",
    "                    for sd,v6 in v5.items():\n",
    "                        if len(v6) == 0: continue\n",
    "                        mi = m\n",
    "                        print(n, tr, mi,f, ds)\n",
    "                        for el in v6:\n",
    "                            print(el[5])\n",
    "                            print('theor', el[4], 'ce_pi', el[1], el[9], el[11], el[8])\n",
    "                            print('ce_r', el[0],'ce_pl', el[2],'l1_feat', el[3])\n",
    "                            print('lmbd', el[6])\n",
    "                            print('mfeat', el[7])\n",
    "                            #m+'.'+f\n",
    "                            print('tfeat', true_feats[mi+'.'+f])\n",
    "                            print()\n",
    "                        print('-'*20)\n",
    "                        print()\n",
    "'''"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "+---------+-----------+---------------------+----------+-------+--------+-------+--------+-------+\n",
      "| ds_size |    feat   |      train_reg      |  tstamp  | theor | pi_ce  |  r_ce | pi_len | r_len |\n",
      "+---------+-----------+---------------------+----------+-------+--------+-------+--------+-------+\n",
      "|   500   |  1001111  |      rs_distill     | 25d_1623 | 0.473 | 0.525  | 0.707 |  29.5  |  24.8 |\n",
      "|   500   |  1001111  |   rs_dpg_stable_q   | 25d_1624 | 0.473 | 0.524  | 0.707 |  31.3  |  25.3 |\n",
      "|   1000  |  1001111  |      rs_distill     | 25d_1623 | 0.473 | 0.521  | 0.703 |  28.7  |  25.3 |\n",
      "|   1000  |  1001111  |   rs_dpg_stable_q   | 25d_1624 | 0.473 | 0.521  | 0.703 |  30.6  |  24.8 |\n",
      "|   5000  |  1001111  |      rs_distill     | 26d_1333 | 0.473 | 0.497  | 0.631 |  30.8  |  27.3 |\n",
      "|   5000  |  1001111  |   rs_dpg_stable_q   | 25d_1624 | 0.473 | 0.484  | 0.505 |  31.0  |  29.7 |\n",
      "|  10000  |  1001111  |      rs_distill     | 26d_1457 | 0.473 | 0.478  | 0.476 |  30.7  |  30.9 |\n",
      "|  20000  |  1001111  |      rs_distill     | 26d_1328 | 0.473 | 0.476  | 0.475 |  31.0  |  31.0 |\n",
      "|   500   |  1001111  |      rs_distill     | 20d_0453 | 0.473 | 0.568  | 0.752 |  29.8  |  21.5 |\n",
      "|   500   |  1001111  |   rs_dpg_stable_q   | 20d_0753 | 0.473 | 0.568  | 0.752 |  30.9  |  21.1 |\n",
      "|   500   |  1001111  |    snis_r_distill   | 20d_1429 | 0.473 | 0.569  | 0.752 |  29.6  |  21.5 |\n",
      "|   1000  |  1001111  |      rs_distill     | 19d_2338 | 0.473 | 0.555  |  0.74 |  29.7  |  21.7 |\n",
      "|   1000  |  1001111  |   rs_dpg_stable_q   | 20d_1008 | 0.473 | 0.558  |  0.74 |  30.8  |  22.1 |\n",
      "|   1000  |  1001111  |    snis_r_distill   | 20d_0600 | 0.473 | 0.555  |  0.74 |  29.7  |  21.8 |\n",
      "|   5000  |  1001111  |      rs_distill     | 19d_2318 | 0.473 | 0.481  | 0.488 |  30.8  |  30.4 |\n",
      "|   5000  |  1001111  |   rs_dpg_stable_q   | 20d_1024 | 0.473 | 0.481  | 0.488 |  31.0  |  30.3 |\n",
      "|   5000  |  1001111  |    snis_r_distill   | 19d_2327 | 0.473 | 0.481  | 0.488 |  30.7  |  30.4 |\n",
      "|  10000  |  1001111  |      rs_distill     | 19d_2157 | 0.473 | 0.486  | 0.541 |  30.8  |  28.1 |\n",
      "|  10000  |  1001111  |   rs_dpg_stable_q   | 20d_1309 | 0.473 | 0.496  | 0.541 |  30.8  |  28.5 |\n",
      "|  10000  |  1001111  |    snis_r_distill   | 19d_2212 | 0.473 | 0.485  | 0.541 |  30.9  |  28.3 |\n",
      "|  20000  |  1001111  |      rs_distill     | 19d_2230 | 0.473 | 0.476  | 0.476 |  31.0  |  31.0 |\n",
      "|  20000  |  1001111  |   rs_dpg_stable_q   | 20d_1350 | 0.473 | 0.476  | 0.476 |  31.0  |  31.0 |\n",
      "|  20000  |  1001111  |    snis_r_distill   | 19d_2240 | 0.473 | 0.477  | 0.476 |  30.9  |  31.0 |\n",
      "|   500   | Mv1001111 |      rs_distill     | 22d_0920 | 0.473 | 0.567  | 0.752 |  29.7  |  21.2 |\n",
      "|   500   | Mv1001111 |   rs_dpg_stable_q   | 22d_1045 | 0.473 | 0.568  | 0.752 |  31.6  |  21.4 |\n",
      "|   5000  | Mv1001111 |      rs_distill     | 20d_1730 | 0.473 |  0.48  | 0.488 |  30.9  |  30.5 |\n",
      "|   5000  | Mv1001111 |   rs_dpg_stable_q   | 22d_1132 | 0.473 |  0.48  | 0.488 |  31.0  |  30.4 |\n",
      "|  10000  | Mv1001111 |      rs_distill     | 20d_1647 | 0.473 | 0.485  | 0.541 |  30.8  |  28.2 |\n",
      "|  10000  | Mv1001111 |   rs_dpg_stable_q   | 22d_1408 | 0.473 | 0.495  | 0.541 |  30.8  |  28.2 |\n",
      "|  20000  | Mv1001111 |      rs_distill     | 20d_1713 | 0.473 | 0.478  | 0.476 |  30.9  |  31.0 |\n",
      "|  20000  | Mv1001111 |   rs_dpg_stable_q   | 22d_1417 | 0.473 | 0.475  | 0.476 |  31.0  |  31.0 |\n",
      "|   500   |  1001111  |      rs_distill     | 18d_1459 | 0.449 | 0.515  | 0.672 |  29.7  |  24.4 |\n",
      "|   500   |  1001111  |      rs_distill     | 19d_0903 | 0.449 | 0.548  |  0.73 |  29.3  |  22.3 |\n",
      "|   500   |  1001111  |   rs_dpg_stable_q   | 18d_1101 | 0.449 | 0.519  | 0.672 |  30.1  |  23.6 |\n",
      "|   500   |  1001111  |   rs_dpg_stable_q   | 19d_1330 | 0.449 | 0.548  |  0.73 |  32.4  |  22.3 |\n",
      "|   500   |  1001111  |  rs_wn_dpg_stable_q | 18d_1559 | 0.449 |  0.45  | 0.676 |  31.0  |  24.6 |\n",
      "|   500   |  1001111  |        rs_pg        | 23d_1146 | 0.449 | 27.656 | 0.676 |  1.0   |  24.3 |\n",
      "|   500   |  1001111  |    snis_r_distill   | 19d_0127 | 0.449 | 0.513  | 0.672 |  29.4  |  23.8 |\n",
      "|   500   |  1001111  |    snis_r_distill   | 19d_1500 | 0.449 | 0.548  |  0.73 |  30.1  |  22.0 |\n",
      "|   500   |  1001111  | snis_r_dpg_stable_q | 23d_0106 | 0.449 | 0.513  | 0.672 |  30.0  |  24.2 |\n",
      "|   1000  |  1001111  |      rs_distill     | 18d_1500 | 0.449 | 0.522  | 0.667 |  30.1  |  25.3 |\n",
      "|   1000  |  1001111  |      rs_distill     | 19d_1019 | 0.449 | 0.548  | 0.732 |  31.9  |  22.9 |\n",
      "|   1000  |  1001111  |   rs_dpg_stable_q   | 18d_1101 | 0.449 | 0.525  | 0.667 |  31.5  |  25.6 |\n",
      "|   1000  |  1001111  |   rs_dpg_stable_q   | 19d_1435 | 0.449 | 0.555  | 0.732 |  34.7  |  23.1 |\n",
      "|   1000  |  1001111  |  rs_wn_dpg_stable_q | 18d_1557 | 0.449 | 0.449  | 0.667 |  31.0  |  25.5 |\n",
      "|   1000  |  1001111  |        rs_pg        | 23d_1222 | 0.449 | 17.049 | 0.725 |  1.0   |  22.7 |\n",
      "|   1000  |  1001111  |    snis_r_distill   | 19d_0147 | 0.449 | 0.518  | 0.667 |  30.7  |  25.5 |\n",
      "|   1000  |  1001111  |    snis_r_distill   | 20d_0323 | 0.449 | 0.545  | 0.732 |  33.0  |  23.0 |\n",
      "|   1000  |  1001111  | snis_r_dpg_stable_q | 23d_0506 | 0.449 |  0.52  | 0.667 |  31.2  |  25.5 |\n",
      "|   5000  |  1001111  |      rs_distill     | 18d_1100 | 0.449 | 0.483  | 0.623 |  30.7  |  25.8 |\n",
      "|   5000  |  1001111  |      rs_distill     | 19d_1157 | 0.449 | 0.468  | 0.572 |  30.7  |  27.8 |\n",
      "|   5000  |  1001111  |   rs_dpg_stable_q   | 18d_1101 | 0.449 | 0.498  | 0.623 |  31.0  |  25.7 |\n",
      "|   5000  |  1001111  |   rs_dpg_stable_q   | 19d_1748 | 0.449 | 0.469  | 0.572 |  31.0  |  27.5 |\n",
      "|   5000  |  1001111  |  rs_wn_dpg_stable_q | 18d_1559 | 0.449 |  0.45  | 0.612 |  31.0  |  25.7 |\n",
      "|   5000  |  1001111  |        rs_pg        | 23d_1321 | 0.449 | 26.568 | 0.612 |  1.0   |  25.9 |\n",
      "|   5000  |  1001111  |    snis_r_distill   | 19d_0158 | 0.449 | 0.482  | 0.623 |  30.6  |  25.9 |\n",
      "|   5000  |  1001111  |    snis_r_distill   | 19d_1245 | 0.449 | 0.462  | 0.572 |  30.9  |  27.8 |\n",
      "|   5000  |  1001111  | snis_r_dpg_stable_q | 23d_0602 | 0.449 | 0.496  | 0.623 |  30.8  |  25.7 |\n",
      "|  10000  |  1001111  |      rs_distill     | 18d_1100 | 0.449 | 0.454  | 0.453 |  30.9  |  30.9 |\n",
      "|  10000  |  1001111  |      rs_distill     | 19d_1324 | 0.449 | 0.454  | 0.471 |  30.9  |  29.9 |\n",
      "|  10000  |  1001111  |   rs_dpg_stable_q   | 18d_1103 | 0.449 | 0.454  | 0.453 |  31.0  |  30.9 |\n",
      "|  10000  |  1001111  |   rs_dpg_stable_q   | 19d_2042 | 0.449 | 0.456  | 0.471 |  31.1  |  29.8 |\n",
      "|  10000  |  1001111  |  rs_wn_dpg_stable_q | 22d_1602 | 0.449 | 0.449  | 0.453 |  31.0  |  30.9 |\n",
      "|  10000  |  1001111  |        rs_pg        | 23d_1356 | 0.449 | 25.704 | 0.475 |  1.0   |  29.5 |\n",
      "|  10000  |  1001111  |    snis_r_distill   | 19d_0319 | 0.449 | 0.453  | 0.453 |  30.9  |  31.0 |\n",
      "|  10000  |  1001111  |    snis_r_distill   | 19d_1333 | 0.449 | 0.454  | 0.471 |  30.9  |  29.6 |\n",
      "|  10000  |  1001111  | snis_r_dpg_stable_q | 23d_0758 | 0.449 | 0.452  | 0.453 |  31.0  |  30.9 |\n",
      "|  20000  |  1001111  |      rs_distill     | 18d_1110 | 0.449 | 0.453  | 0.451 |  30.9  |  30.9 |\n",
      "|  20000  |  1001111  |      rs_distill     | 19d_1351 | 0.449 | 0.452  | 0.452 |  31.0  |  30.9 |\n",
      "|  20000  |  1001111  |   rs_dpg_stable_q   | 18d_1103 | 0.449 | 0.452  | 0.451 |  31.0  |  31.0 |\n",
      "|  20000  |  1001111  |   rs_dpg_stable_q   | 19d_2107 | 0.449 | 0.452  | 0.452 |  31.0  |  31.0 |\n",
      "|  20000  |  1001111  |  rs_wn_dpg_stable_q | 22d_1602 | 0.449 | 0.449  | 0.455 |  31.0  |  30.8 |\n",
      "|  20000  |  1001111  |        rs_pg        | 23d_1430 | 0.449 | 27.839 | 0.455 |  1.0   |  30.8 |\n",
      "|  20000  |  1001111  |    snis_r_distill   | 19d_0352 | 0.449 | 0.452  | 0.451 |  31.0  |  31.0 |\n",
      "|  20000  |  1001111  |    snis_r_distill   | 19d_1401 | 0.449 | 0.451  | 0.452 |  31.0  |  30.9 |\n",
      "|  20000  |  1001111  | snis_r_dpg_stable_q | 23d_1252 | 0.449 | 0.451  | 0.451 |  31.0  |  31.0 |\n",
      "|   500   | Mv1001111 |      rs_distill     | 18d_1614 | 0.449 | 0.513  | 0.672 |  29.5  |  23.8 |\n",
      "|   500   | Mv1001111 |   rs_dpg_stable_q   | 18d_2201 | 0.449 | 0.518  | 0.672 |  30.0  |  23.9 |\n",
      "|   500   | Mv1001111 |    snis_r_distill   | 19d_0322 | 0.449 | 0.517  | 0.672 |  29.2  |  23.9 |\n",
      "|   1000  | Mv1001111 |      rs_distill     | 18d_1614 | 0.449 |  0.52  | 0.667 |  29.9  |  25.6 |\n",
      "|   1000  | Mv1001111 |   rs_dpg_stable_q   | 18d_2213 | 0.449 | 0.522  | 0.667 |  31.2  |  25.4 |\n",
      "|   1000  | Mv1001111 |    snis_r_distill   | 19d_0333 | 0.449 | 0.516  | 0.667 |  30.6  |  25.6 |\n",
      "|   5000  | Mv1001111 |      rs_distill     | 23d_1147 | 0.449 | 0.477  | 0.612 |  30.4  |  25.6 |\n",
      "|   5000  | Mv1001111 |   rs_dpg_stable_q   | 18d_2250 | 0.449 | 0.495  | 0.623 |  30.9  |  25.6 |\n",
      "|   5000  | Mv1001111 |    snis_r_distill   | 19d_0636 | 0.449 | 0.482  | 0.623 |  30.7  |  25.8 |\n",
      "|  10000  | Mv1001111 |      rs_distill     | 18d_2010 | 0.449 | 0.453  | 0.453 |  30.9  |  30.9 |\n",
      "|  10000  | Mv1001111 |   rs_dpg_stable_q   | 19d_0035 | 0.449 | 0.453  | 0.453 |  31.0  |  30.9 |\n",
      "|  10000  | Mv1001111 |    snis_r_distill   | 19d_0334 | 0.449 | 0.453  | 0.453 |  30.9  |  30.9 |\n",
      "|  20000  | Mv1001111 |      rs_distill     | 18d_2030 | 0.449 | 0.452  | 0.451 |  31.0  |  30.9 |\n",
      "|  20000  | Mv1001111 |   rs_dpg_stable_q   | 19d_0040 | 0.449 | 0.451  | 0.451 |  31.0  |  31.0 |\n",
      "|  20000  | Mv1001111 |    snis_r_distill   | 19d_0444 | 0.449 | 0.452  | 0.451 |  31.0  |  31.0 |\n",
      "+---------+-----------+---------------------+----------+-------+--------+-------+--------+-------+\n"
     ]
    }
   ],
   "source": [
    "# n -> motif -> feat -> ds_size -> train_reg -> seed\n",
    "#[0:test_ce_r,1:test_ce_pi,2:test_ce_pl,3:train_l1_pl,4:theor_ent,5:tstamp,6:lambd,7:mfeat_pl,8:plambda_time,\n",
    "#                                 9:job,10:l1_diff,11:r_freq]\n",
    "\n",
    "# timestamp:\n",
    "# 0:mm%dd+'_'+1:%H%M+'_'+2:str(args.job)'_'+3:str(args.rl_seed)+'_'+4:str(motif_freq)+'_'+5:str(avg_len) \n",
    "# +'_'+6:str(motif_freq_r)+'_'+7:str(avg_len_r)\n",
    "    \n",
    "    \n",
    "table = PrettyTable(['ds_size', 'feat', 'train_reg', 'tstamp', 'theor', 'pi_ce','r_ce', 'pi_len', 'r_len'])\n",
    "for n,v1 in dict_pl.items():\n",
    "    for m,v2 in v1.items():\n",
    "        for f,v3 in v2.items():\n",
    "            for ds,v4 in v3.items():            \n",
    "                for tr,v5 in v4.items():\n",
    "                    for sd,v6 in v5.items():\n",
    "                        if len(v6)>0: \n",
    "                            mi = m\n",
    "                            if mi.split('.')[0] != 'm': continue\n",
    "                            tmp = v6[0][5].split('_')\n",
    "                            freq = np.round(float(tmp[-4]), decimals=2)\n",
    "                            l = tmp[-3]\n",
    "                            # tstamp+'_'+min+'_'+job+'_'+str(motif_freq)+'_'+str(avg_len) +\n",
    "                            # '_'+str(motif_freq_r)+'_'+str(avg_len_r)\n",
    "                            table.add_row([ds,f,tr[:-7], '_'.join(tmp[:2])[3:11], np.round(v6[0][4], decimals=3),\n",
    "                                np.round(v6[0][1], decimals=3), \n",
    "                                np.round(v6[0][0], decimals=3), l, tmp[-1]])\n",
    "    \n",
    "print(table)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "ent_motifs = {30:{'mam.100010100011':16.282530254126048/31, 'mam.1000101111100011':13.57540128031525/31,\n",
    "                    'm.10001010001':16.15303451776991/31,'m.10001011111000':13.923144487457433/31,\n",
    "                 'mam.10001011111000':14.935250784153713/31, 'm.01011101101':16.1633538708637/31, \n",
    "                 'm.001001100111':15.420728378322668/31,'m.1011100111001':14.6736907/31, 'mam.01011101101':16.950563779/31,\n",
    "                 'mam.001001100111':16.2827152768/31, 'mam.1011100111001':15.61062622/31, 'm.1000101000101':14.66329972621143/31}, \n",
    "                  100:{'m.0111010000011101':62.665668876452344/101}}\n",
    "\n",
    "z_motifs = {30:{'mam.100010100011':0.0046360, 'mam.1000101111100011':0.00022888,\n",
    "                    'm.10001010001':0.00964437,'m.10001011111000':0.0010371580,\n",
    "                 'mam.10001011111000':0.001037158, 'm.01011101101':0.0097444, \n",
    "                 'm.001001100111':0.004637, 'm.1011100111001':0.002196863, 'mam.01011101101':0.00974440,\n",
    "                 'mam.001001100111':0.004637, 'mam.1011100111001':0.002196863, 'm.1000101000101':0.0021741539239883423}, \n",
    "            100:{'m.0111010000011101':0.0012952530732785747}}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Distillation: different seeds and same motif"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 600x1200 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ms_feats = [['m.10001011111000','1001111']]\n",
    "seeds = [4444, 1234]\n",
    "fig=plt.figure(figsize=(10,10*len(ms_feats)*len(seeds)), dpi= 60, facecolor='w', edgecolor='k')\n",
    "\n",
    "n = 30\n",
    "\n",
    "data_pl = list(zip(*d_pl))\n",
    "train_1 = ['rs', 'snis_r']\n",
    "train_2 = ['distill']\n",
    "train_r = [t1+'_'+t2+'_'+'normal' for t1 in train_1 for t2 in train_2]\n",
    "ds_range = [500, 1000, 5000, 10000, 20000]\n",
    "\n",
    "\n",
    "def get_freq(s):\n",
    "    # tstamp+'_'+job+'_'+str(motif_freq)+'_'+str(avg_len) +'_'+str(motif_freq_r)+'_'+str(avg_len_r)\n",
    "    return float(s.split('_')[-4])\n",
    "\n",
    "i=0\n",
    "for m, feat in ms_feats:\n",
    "    for sd in seeds:\n",
    "        #plt.subplot(1, len(ms_feats), i+1)\n",
    "        ax1 = fig.add_subplot(len(ms_feats)*len(seeds), 1, i+1)\n",
    "        \n",
    "        # n -> motif -> feat -> ds_size -> train_reg -> \n",
    "        #[0:test_ce_r,1:test_ce_pi,2:test_ce_pl,3:train_l1_pl,4:theor_ent,5:tstamp,6:lambd,7:mfeat_pl,8:plambda_time,\n",
    "        #                                 10:job,10:l1_diff]\n",
    "        \n",
    "        ce_hybr = {t:np.array([dict_pl[n][m][feat][ds][t][sd][0][1] for ds in ds_range])\n",
    "                             for t in train_r}\n",
    "        ce_r = [np.array([dict_pl[n][m][feat][ds][t][sd][0][0] for t in train_r]) \n",
    "                   for ds in ds_range] \n",
    "\n",
    "        df1 = {'x': ds_range, \n",
    "                            'rs':  ce_hybr['rs'+'_distill_normal'], \n",
    "                            #snis_mix': ce_hybr[1], \n",
    "                            'snis_r': ce_hybr['snis_r'+'_distill_normal'],\n",
    "                            'ce_r': ce_r,\n",
    "                            'theor': np.array([ent_motifs[n][m]]*len(ds_range))}\n",
    "\n",
    "        #plt.errorbar(df1['x'], np.array(df1['ce_r']).mean(1), yerr=np.array(df1['ce_r']).std(1), \n",
    "        #                 fmt='o', capthick=2, ecolor='g',color='g', capsize=5,label='r')\n",
    "        ax1.plot(df1['x'], np.array(df1['ce_r']).mean(1),  \n",
    "                         marker='D', color='g', label='r')\n",
    "        ax1.plot( df1['x'], df1['theor'], marker='', color='red', linewidth=1,label='true')\n",
    "        ax1.plot( df1['x'], df1['rs'], marker='x', color='slateblue', linewidth=1,label='rs_distill')\n",
    "        #plt.plot( df1['x'], df1['snis_mix'], marker='', color='olive', linewidth=1,label='snis_mix')\n",
    "        ax1.plot( df1['x'], df1['snis_r'], marker='x', color='darkorange', linewidth=1,label='snis_distill')\n",
    "        ax1.set_xlabel('Dataset size')\n",
    "        ax1.set_ylabel('cross_entropy')\n",
    "        ax1.set_title('Distill cross-entropy (frequency) vs |D| for %s ft=%s'%(m, feat))\n",
    "        ax1.legend(title='Cross-Entropy')\n",
    "        ce_r_max = max(ce_r[i].max() for i in range(len(ds_range)))\n",
    "        diff = ce_r_max - ent_motifs[n][m]\n",
    "        ax1.set_ylim(ent_motifs[n][m]-0.05*diff, ce_r_max+0.05*diff)\n",
    "        \n",
    "        ax2 = ax1.twinx()\n",
    "        \n",
    "        freq_hybr = {t:np.array([get_freq(dict_pl[n][m][feat][ds][t][sd][0][5]) for ds in ds_range])\n",
    "                             for t in train_r}\n",
    "        \n",
    "        freq_r = [np.array([dict_pl[n][m][feat][ds][t][sd][0][11] for t in train_r]) \n",
    "                   for ds in ds_range] \n",
    "        \n",
    "        if 'mam' in m:\n",
    "            theor = np.array([0.9]*len(ds_range))\n",
    "        else:\n",
    "            theor = np.array([1.0]*len(ds_range))\n",
    "\n",
    "        df1 = {'x': ds_range, \n",
    "                            'rs':  freq_hybr['rs'+'_distill_normal'], \n",
    "                            #'snis_mix': freq_hybr[1], \n",
    "                            'snis_r': freq_hybr['snis_r'+'_distill_normal'],\n",
    "                            'theor': theor,\n",
    "                            'r_freq':freq_r}\n",
    "\n",
    "        ax2.plot( df1['x'], df1['rs'], marker='x', color='slateblue', linewidth=1,label='rs_distill',  linestyle=':')\n",
    "        #plt.plot( df1['x'], df1['snis_mix'], marker='', color='olive', linewidth=1,label='snis_mix')\n",
    "        ax2.plot( df1['x'], df1['snis_r'], marker='x', color='darkorange', linewidth=1,label='snis_distill',  linestyle=':')\n",
    "        ax2.plot( df1['x'], df1['theor'], marker='', color='red', linewidth=1,label='true',  linestyle=':')\n",
    "        ax2.plot(df1['x'], np.array(df1['r_freq']).mean(1), marker='D', color='g', label='r',  linestyle=':')\n",
    "\n",
    "        #ax2.xlabel('Dataset size')\n",
    "        ax2.set_ylabel('motif frequency')\n",
    "        #ax2.title('Motif freq vs |D| for %s ft=%s Z=%.6f'%(m, feat,z_motifs[n][m]))\n",
    "        ax2.legend(title='Frequency')\n",
    "        ax2.set_ylim(-0.05, 1.05)\n",
    "\n",
    "        i += 1\n",
    "        \n",
    "fig.savefig(\"ce_freq_distill_m1s2.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "motif m.10001011111000\n",
      "+---------+----------------+------+------------+-----------+------------+----------------+\n",
      "| ds_size |   train_reg    | seed | pi_ce/entr | r_ce/entr | pl_ce/entr | pi_freq/r_freq |\n",
      "+---------+----------------+------+------------+-----------+------------+----------------+\n",
      "|   500   | snis_r_distill | 1234 |    1.22    |   1.625   |   1.226    |     235.1      |\n",
      "|   500   | snis_r_distill | 4444 |   1.142    |   1.496   |   1.145    |    125.289     |\n",
      "|   500   |   rs_distill   | 1234 |    1.22    |   1.625   |   1.225    |    348.231     |\n",
      "|   500   |   rs_distill   | 4444 |   1.148    |   1.496   |   1.169    |    124.846     |\n",
      "|   1000  | snis_r_distill | 1234 |   1.214    |   1.629   |   1.242    |    311.562     |\n",
      "|   1000  | snis_r_distill | 4444 |   1.154    |   1.485   |   1.162    |     84.035     |\n",
      "|   1000  |   rs_distill   | 1234 |   1.221    |   1.629   |   1.246    |    259.889     |\n",
      "|   1000  |   rs_distill   | 4444 |   1.162    |   1.485   |   1.167    |     81.552     |\n",
      "|   5000  | snis_r_distill | 1234 |   1.028    |   1.275   |    1.04    |     23.956     |\n",
      "|   5000  | snis_r_distill | 4444 |   1.074    |   1.386   |   1.102    |     50.927     |\n",
      "|   5000  |   rs_distill   | 1234 |   1.042    |   1.275   |   1.044    |     23.045     |\n",
      "|   5000  |   rs_distill   | 4444 |   1.076    |   1.386   |   1.109    |     45.083     |\n",
      "|  10000  | snis_r_distill | 1234 |   1.011    |   1.049   |   1.017    |      1.55      |\n",
      "|  10000  | snis_r_distill | 4444 |   1.009    |   1.008   |   1.004    |     1.012      |\n",
      "|  10000  |   rs_distill   | 1234 |   1.011    |   1.049   |   1.019    |     1.566      |\n",
      "|  10000  |   rs_distill   | 4444 |   1.012    |   1.008   |   1.012    |     0.999      |\n",
      "|  20000  | snis_r_distill | 1234 |   1.005    |   1.006   |   1.002    |     1.033      |\n",
      "|  20000  | snis_r_distill | 4444 |   1.007    |   1.004   |   1.003    |     1.011      |\n",
      "|  20000  |   rs_distill   | 1234 |   1.005    |   1.006   |   1.005    |     1.032      |\n",
      "|  20000  |   rs_distill   | 4444 |   1.008    |   1.004   |   1.007    |     0.995      |\n",
      "+---------+----------------+------+------------+-----------+------------+----------------+\n"
     ]
    }
   ],
   "source": [
    "# n -> motif -> feat -> ds_size -> train_reg -> seed\n",
    "#[0:test_ce_r,1:test_ce_pi,2:test_ce_pl,3:train_l1_pl,4:theor_ent,5:tstamp,6:lambd,7:mfeat_pl,8:plambda_time,\n",
    "#                                 9:job,10:l1_diff,11:r_freq]\n",
    "\n",
    "# timestamp:\n",
    "# 0:mm%dd+'_'+1:%H%M+'_'+2:str(args.job)'_'+3:str(args.rl_seed)+'_'+4:str(motif_freq)+'_'+5:str(avg_len) \n",
    "# +'_'+6:str(motif_freq_r)+'_'+7:str(avg_len_r)\n",
    "\n",
    "# ce(pi_theta)/true_ce\n",
    "n = 30\n",
    "train_1 = ['snis_r', 'rs']\n",
    "train_2 = ['distill']\n",
    "train_r = [t1+'_'+t2+'_'+'normal' for t1 in train_1 for t2 in train_2]\n",
    "ds_range = [500, 1000, 5000, 10000, 20000]\n",
    "\n",
    "ms = ['m.10001011111000']\n",
    "feats = [ '1001111']\n",
    "seeds = [1234, 4444]\n",
    "\n",
    "table = PrettyTable(['ds_size', 'train_reg', 'seed', 'pi_ce/entr', 'r_ce/entr', 'pl_ce/entr', 'pi_freq/r_freq'])\n",
    "print('motif %s'%ms[0])\n",
    "ce_ratios = {t+str(ds):[] for t in train_r for ds in ds_range}\n",
    "for motifs, fts in [(ms, feats)]:\n",
    "    for ds in ds_range:\n",
    "        for t in train_r:\n",
    "            for m in motifs:\n",
    "                for feat in fts:\n",
    "                    for sd in seeds:\n",
    "                        v6 = dict_pl[n][m][feat][ds][t][sd][0]\n",
    "                        entp = v6[4]\n",
    "                        tmp = v6[5].split('_')\n",
    "                        pi_r_freq = np.round(float(tmp[-4])/float(tmp[-2]), decimals=3)\n",
    "                        \n",
    "                        pi_entp = np.round(v6[1]/entp, decimals=3)\n",
    "                        r_entp = np.round(v6[0]/entp, decimals=3)\n",
    "                        pl_entp = np.round(v6[2]/entp, decimals=3)\n",
    "                        table.add_row([ds,t[:-7], sd, pi_entp, r_entp, pl_entp, pi_r_freq])\n",
    "    \n",
    "\n",
    "    \n",
    "print(table)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Distillation: same seed and different motifs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 600x1200 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ms_feats = [['m.10001011111000','1001111'], ['m.1011100111001', '1001111']]\n",
    "seeds = [1234]\n",
    "fig=plt.figure(figsize=(10,10*len(ms_feats)*len(seeds)), dpi= 60, facecolor='w', edgecolor='k')\n",
    "\n",
    "n = 30\n",
    "\n",
    "data_pl = list(zip(*d_pl))\n",
    "train_1 = ['rs', 'snis_r']\n",
    "train_2 = ['distill']\n",
    "train_r = [t1+'_'+t2+'_'+'normal' for t1 in train_1 for t2 in train_2]\n",
    "ds_range = [500, 1000, 5000, 10000, 20000]\n",
    "\n",
    "\n",
    "def get_freq(s):\n",
    "    # tstamp+'_'+job+'_'+str(motif_freq)+'_'+str(avg_len) +'_'+str(motif_freq_r)+'_'+str(avg_len_r)\n",
    "    return float(s.split('_')[-4])\n",
    "\n",
    "i=0\n",
    "for m, feat in ms_feats:\n",
    "    for sd in seeds:\n",
    "        #plt.subplot(1, len(ms_feats), i+1)\n",
    "        ax1 = fig.add_subplot(len(ms_feats)*len(seeds), 1, i+1)\n",
    "        \n",
    "        # n -> motif -> feat -> ds_size -> train_reg -> \n",
    "        #[0:test_ce_r,1:test_ce_pi,2:test_ce_pl,3:train_l1_pl,4:theor_ent,5:tstamp,6:lambd,7:mfeat_pl,8:plambda_time,\n",
    "        #                                 10:job,10:l1_diff]\n",
    "        \n",
    "        ce_hybr = {t:np.array([dict_pl[n][m][feat][ds][t][sd][0][1] for ds in ds_range])\n",
    "                             for t in train_r}\n",
    "        ce_r = [np.array([dict_pl[n][m][feat][ds][t][sd][0][0] for t in train_r]) \n",
    "                   for ds in ds_range] \n",
    "\n",
    "        df1 = {'x': ds_range, \n",
    "                            'rs':  ce_hybr['rs'+'_distill_normal'], \n",
    "                            #snis_mix': ce_hybr[1], \n",
    "                            'snis_r': ce_hybr['snis_r'+'_distill_normal'],\n",
    "                            'ce_r': ce_r,\n",
    "                            'theor': np.array([ent_motifs[n][m]]*len(ds_range))}\n",
    "\n",
    "        #plt.errorbar(df1['x'], np.array(df1['ce_r']).mean(1), yerr=np.array(df1['ce_r']).std(1), \n",
    "        #                 fmt='o', capthick=2, ecolor='g',color='g', capsize=5,label='r')\n",
    "        ax1.plot(df1['x'], np.array(df1['ce_r']).mean(1),  \n",
    "                         marker='D', color='g', label='r')\n",
    "        ax1.plot( df1['x'], df1['theor'], marker='', color='red', linewidth=1,label='true')\n",
    "        ax1.plot( df1['x'], df1['rs'], marker='x', color='slateblue', linewidth=1,label='rs_distill')\n",
    "        #plt.plot( df1['x'], df1['snis_mix'], marker='', color='olive', linewidth=1,label='snis_mix')\n",
    "        ax1.plot( df1['x'], df1['snis_r'], marker='x', color='darkorange', linewidth=1,label='snis_distill')\n",
    "        ax1.set_xlabel('Dataset size')\n",
    "        ax1.set_ylabel('cross_entropy')\n",
    "        ax1.set_title('Distill cross-entropy (frequency) vs |D| for %s ft=%s'%(m, feat))\n",
    "        ax1.legend(title='Cross-Entropy')\n",
    "        ce_r_max = max(ce_r[i].max() for i in range(len(ds_range)))\n",
    "        diff = ce_r_max - ent_motifs[n][m]\n",
    "        ax1.set_ylim(ent_motifs[n][m]-0.05*diff, ce_r_max+0.05*diff)\n",
    "        \n",
    "        ax2 = ax1.twinx()\n",
    "        \n",
    "        freq_hybr = {t:np.array([get_freq(dict_pl[n][m][feat][ds][t][sd][0][5]) for ds in ds_range])\n",
    "                             for t in train_r}\n",
    "        \n",
    "        freq_r = [np.array([dict_pl[n][m][feat][ds][t][sd][0][11] for t in train_r]) \n",
    "                   for ds in ds_range] \n",
    "        \n",
    "        if 'mam' in m:\n",
    "            theor = np.array([0.9]*len(ds_range))\n",
    "        else:\n",
    "            theor = np.array([1.0]*len(ds_range))\n",
    "\n",
    "        df1 = {'x': ds_range, \n",
    "                            'rs':  freq_hybr['rs'+'_distill_normal'], \n",
    "                            #'snis_mix': freq_hybr[1], \n",
    "                            'snis_r': freq_hybr['snis_r'+'_distill_normal'],\n",
    "                            'theor': theor,\n",
    "                            'r_freq':freq_r}\n",
    "\n",
    "        ax2.plot( df1['x'], df1['rs'], marker='x', color='slateblue', linewidth=1,label='rs_distill',  linestyle=':')\n",
    "        #plt.plot( df1['x'], df1['snis_mix'], marker='', color='olive', linewidth=1,label='snis_mix')\n",
    "        ax2.plot( df1['x'], df1['snis_r'], marker='x', color='darkorange', linewidth=1,label='snis_distill',  linestyle=':')\n",
    "        ax2.plot( df1['x'], df1['theor'], marker='', color='red', linewidth=1,label='true',  linestyle=':')\n",
    "        ax2.plot(df1['x'], np.array(df1['r_freq']).mean(1), marker='D', color='g', label='r',  linestyle=':')\n",
    "\n",
    "        #ax2.xlabel('Dataset size')\n",
    "        ax2.set_ylabel('motif frequency')\n",
    "        #ax2.title('Motif freq vs |D| for %s ft=%s Z=%.6f'%(m, feat,z_motifs[n][m]))\n",
    "        ax2.legend(title='Frequency')\n",
    "        ax2.set_ylim(-0.05, 1.05)\n",
    "\n",
    "        i += 1\n",
    "        \n",
    "fig.savefig(\"ce_freq_distill_m2s1.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "seed 1234\n",
      "+---------+----------------+------------------+------------+-----------+------------+----------------+\n",
      "| ds_size |   train_reg    |      motif       | pi_ce/entr | r_ce/entr | pl_ce/entr | pi_freq/r_freq |\n",
      "+---------+----------------+------------------+------------+-----------+------------+----------------+\n",
      "|   500   | snis_r_distill | m.10001011111000 |    1.22    |   1.625   |   1.226    |     235.1      |\n",
      "|   500   | snis_r_distill | m.1011100111001  |   1.203    |   1.588   |   1.203    |    303.133     |\n",
      "|   500   |   rs_distill   | m.10001011111000 |    1.22    |   1.625   |   1.225    |    348.231     |\n",
      "|   500   |   rs_distill   | m.1011100111001  |   1.199    |   1.588   |   1.203    |    296.938     |\n",
      "|   1000  | snis_r_distill | m.10001011111000 |   1.214    |   1.629   |   1.242    |    311.562     |\n",
      "|   1000  | snis_r_distill | m.1011100111001  |   1.173    |   1.564   |   1.178    |    257.833     |\n",
      "|   1000  |   rs_distill   | m.10001011111000 |   1.221    |   1.629   |   1.246    |    259.889     |\n",
      "|   1000  |   rs_distill   | m.1011100111001  |   1.173    |   1.564   |    1.18    |    391.083     |\n",
      "|   5000  | snis_r_distill | m.10001011111000 |   1.028    |   1.275   |    1.04    |     23.956     |\n",
      "|   5000  | snis_r_distill | m.1011100111001  |   1.016    |    1.03   |   1.011    |     1.245      |\n",
      "|   5000  |   rs_distill   | m.10001011111000 |   1.042    |   1.275   |   1.044    |     23.045     |\n",
      "|   5000  |   rs_distill   | m.1011100111001  |   1.017    |    1.03   |   1.016    |     1.264      |\n",
      "|  10000  | snis_r_distill | m.10001011111000 |   1.011    |   1.049   |   1.017    |      1.55      |\n",
      "|  10000  | snis_r_distill | m.1011100111001  |   1.024    |   1.144   |   1.047    |     4.002      |\n",
      "|  10000  |   rs_distill   | m.10001011111000 |   1.011    |   1.049   |   1.019    |     1.566      |\n",
      "|  10000  |   rs_distill   | m.1011100111001  |   1.026    |   1.144   |   1.056    |     4.054      |\n",
      "|  20000  | snis_r_distill | m.10001011111000 |   1.005    |   1.006   |   1.002    |     1.033      |\n",
      "|  20000  | snis_r_distill | m.1011100111001  |   1.008    |   1.006   |   1.003    |     1.001      |\n",
      "|  20000  |   rs_distill   | m.10001011111000 |   1.005    |   1.006   |   1.005    |     1.032      |\n",
      "|  20000  |   rs_distill   | m.1011100111001  |   1.006    |   1.006   |   1.006    |     1.011      |\n",
      "+---------+----------------+------------------+------------+-----------+------------+----------------+\n"
     ]
    }
   ],
   "source": [
    "# n -> motif -> feat -> ds_size -> train_reg -> seed\n",
    "#[0:test_ce_r,1:test_ce_pi,2:test_ce_pl,3:train_l1_pl,4:theor_ent,5:tstamp,6:lambd,7:mfeat_pl,8:plambda_time,\n",
    "#                                 9:job,10:l1_diff,11:r_freq]\n",
    "\n",
    "# timestamp:\n",
    "# 0:mm%dd+'_'+1:%H%M+'_'+2:str(args.job)'_'+3:str(args.rl_seed)+'_'+4:str(motif_freq)+'_'+5:str(avg_len) \n",
    "# +'_'+6:str(motif_freq_r)+'_'+7:str(avg_len_r)\n",
    "\n",
    "# ce(pi_theta)/true_ce\n",
    "n = 30\n",
    "train_1 = ['snis_r', 'rs']\n",
    "train_2 = ['distill']\n",
    "train_r = [t1+'_'+t2+'_'+'normal' for t1 in train_1 for t2 in train_2]\n",
    "ds_range = [500, 1000, 5000, 10000, 20000]\n",
    "\n",
    "ms = ['m.10001011111000', 'm.1011100111001']\n",
    "feats = [ '1001111']\n",
    "seeds = [1234]\n",
    "\n",
    "table = PrettyTable(['ds_size', 'train_reg', 'motif', 'pi_ce/entr', 'r_ce/entr', 'pl_ce/entr', 'pi_freq/r_freq'])\n",
    "print('seed %s'%seeds[0])\n",
    "ce_ratios = {t+str(ds):[] for t in train_r for ds in ds_range}\n",
    "for motifs, fts in [(ms, feats)]:\n",
    "    for ds in ds_range:\n",
    "        for t in train_r:\n",
    "            for m in motifs:\n",
    "                for feat in fts:\n",
    "                    for sd in seeds:\n",
    "                        v6 = dict_pl[n][m][feat][ds][t][sd][0]\n",
    "                        entp = v6[4]\n",
    "                        tmp = v6[5].split('_')\n",
    "                        pi_r_freq = np.round(float(tmp[-4])/float(tmp[-2]), decimals=3)\n",
    "                        \n",
    "                        pi_entp = np.round(v6[1]/entp, decimals=3)\n",
    "                        r_entp = np.round(v6[0]/entp, decimals=3)\n",
    "                        pl_entp = np.round(v6[2]/entp, decimals=3)\n",
    "                        table.add_row([ds,t[:-7], m, pi_entp, r_entp, pl_entp, pi_r_freq])\n",
    "    \n",
    "\n",
    "    \n",
    "print(table)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# DPG: different seeds and same motif"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 600x1200 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ms_feats = [['m.10001011111000','1001111']]\n",
    "seeds = [4444, 1234]\n",
    "fig=plt.figure(figsize=(10,10*len(ms_feats)*len(seeds)), dpi= 60, facecolor='w', edgecolor='k')\n",
    "\n",
    "n = 30\n",
    "\n",
    "data_pl = list(zip(*d_pl))\n",
    "train_1 = ['rs']\n",
    "train_2 = ['dpg_stable_q']\n",
    "train_r = [t1+'_'+t2+'_'+'normal' for t1 in train_1 for t2 in train_2]\n",
    "ds_range = [500, 1000, 5000, 10000, 20000]\n",
    "\n",
    "\n",
    "def get_freq(s):\n",
    "    # tstamp+'_'+job+'_'+str(motif_freq)+'_'+str(avg_len) +'_'+str(motif_freq_r)+'_'+str(avg_len_r)\n",
    "    return float(s.split('_')[-4])\n",
    "\n",
    "i=0\n",
    "for m, feat in ms_feats:\n",
    "    for sd in seeds:\n",
    "        #plt.subplot(1, len(ms_feats), i+1)\n",
    "        ax1 = fig.add_subplot(len(ms_feats)*len(seeds), 1, i+1)\n",
    "        \n",
    "        # n -> motif -> feat -> ds_size -> train_reg -> \n",
    "        #[0:test_ce_r,1:test_ce_pi,2:test_ce_pl,3:train_l1_pl,4:theor_ent,5:tstamp,6:lambd,7:mfeat_pl,8:plambda_time,\n",
    "        #                                 10:job,10:l1_diff]\n",
    "        \n",
    "        ce_hybr = {t:np.array([dict_pl[n][m][feat][ds][t][sd][0][1] for ds in ds_range])\n",
    "                             for t in train_r}\n",
    "        ce_r = [np.array([dict_pl[n][m][feat][ds][t][sd][0][0] for t in train_r]) \n",
    "                   for ds in ds_range] \n",
    "\n",
    "        df1 = {'x': ds_range, \n",
    "                            'rs':  ce_hybr['rs'+'_dpg_stable_q_normal'], \n",
    "                            #snis_mix': ce_hybr[1], \n",
    "                            #'snis_r': ce_hybr['snis_r'+'_dpg_stable_q_normal'],\n",
    "                            'ce_r': ce_r,\n",
    "                            'theor': np.array([ent_motifs[n][m]]*len(ds_range))}\n",
    "\n",
    "        #plt.errorbar(df1['x'], np.array(df1['ce_r']).mean(1), yerr=np.array(df1['ce_r']).std(1), \n",
    "        #                 fmt='o', capthick=2, ecolor='g',color='g', capsize=5,label='r')\n",
    "        ax1.plot(df1['x'], np.array(df1['ce_r']).mean(1),  \n",
    "                         marker='D', color='g', label='r')\n",
    "        ax1.plot( df1['x'], df1['theor'], marker='', color='red', linewidth=1,label='true')\n",
    "        ax1.plot( df1['x'], df1['rs'], marker='x', color='slateblue', linewidth=1,label='dpg')\n",
    "        #plt.plot( df1['x'], df1['snis_mix'], marker='', color='olive', linewidth=1,label='snis_mix')\n",
    "        #ax1.plot( df1['x'], df1['snis_r'], marker='x', color='darkorange', linewidth=1,label='snis_dpg')\n",
    "        ax1.set_xlabel('Dataset size')\n",
    "        ax1.set_ylabel('cross_entropy')\n",
    "        ax1.set_title('Distill cross-entropy (frequency) vs |D| for %s ft=%s'%(m, feat))\n",
    "\n",
    "        ce_r_max = max(ce_r[i].max() for i in range(len(ds_range)))\n",
    "        diff = ce_r_max - ent_motifs[n][m]\n",
    "        ax1.set_ylim(ent_motifs[n][m]-0.05*diff, ce_r_max+0.05*diff)\n",
    "        \n",
    "        ax2 = ax1.twinx()\n",
    "        \n",
    "        freq_hybr = {t:np.array([get_freq(dict_pl[n][m][feat][ds][t][sd][0][5]) for ds in ds_range])\n",
    "                             for t in train_r}\n",
    "        \n",
    "        freq_r = [np.array([dict_pl[n][m][feat][ds][t][sd][0][11] for t in train_r]) \n",
    "                   for ds in ds_range] \n",
    "        \n",
    "        if 'mam' in m:\n",
    "            theor = np.array([0.9]*len(ds_range))\n",
    "        else:\n",
    "            theor = np.array([1.0]*len(ds_range))\n",
    "\n",
    "        df1 = {'x': ds_range, \n",
    "                            'rs':  freq_hybr['rs'+'_dpg_stable_q_normal'], \n",
    "                            #'snis_mix': freq_hybr[1], \n",
    "                            #'snis_r': freq_hybr['snis_r'+'_dpg_stable_q_normal'],\n",
    "                            'theor': theor,\n",
    "                            'r_freq':freq_r}\n",
    "\n",
    "        ax2.plot( df1['x'], df1['rs'], marker='x', color='slateblue', linewidth=1,label='dpg',  linestyle=':')\n",
    "        #plt.plot( df1['x'], df1['snis_mix'], marker='', color='olive', linewidth=1,label='snis_mix')\n",
    "        #ax2.plot( df1['x'], df1['snis_r'], marker='x', color='darkorange', linewidth=1,label='snis_dpg',  linestyle=':')\n",
    "        ax2.plot( df1['x'], df1['theor'], marker='', color='red', linewidth=1,label='true',  linestyle=':')\n",
    "        ax2.plot(df1['x'], np.array(df1['r_freq']).mean(1), marker='D', color='g', label='r',  linestyle=':')\n",
    "\n",
    "        #ax2.xlabel('Dataset size')\n",
    "        ax2.set_ylabel('motif frequency')\n",
    "        #ax2.title('Motif freq vs |D| for %s ft=%s Z=%.6f'%(m, feat,z_motifs[n][m]))\n",
    "        ax2.legend(title='Frequency', loc='upper right', bbox_to_anchor=(1.0, 0.8))\n",
    "        ax2.set_ylim(-0.05, 1.05)\n",
    "        ax1.legend(title='Cross-Entropy', loc='upper right', bbox_to_anchor=(1.0, 0.5))\n",
    "        ax2.set_ylim(-0.05, 1.05)\n",
    "\n",
    "        i += 1\n",
    "        \n",
    "fig.savefig(\"ce_freq_dpg_m1s2.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "motif m.10001011111000\n",
      "+---------+-----------------+------+------------+-----------+------------+----------------+\n",
      "| ds_size |    train_reg    | seed | pi_ce/entr | r_ce/entr | pl_ce/entr | pi_freq/r_freq |\n",
      "+---------+-----------------+------+------------+-----------+------------+----------------+\n",
      "|   500   | rs_dpg_stable_q | 1234 |    1.22    |   1.625   |   1.225    |    308.188     |\n",
      "|   500   | rs_dpg_stable_q | 4444 |   1.156    |   1.496   |   1.169    |    137.556     |\n",
      "|   1000  | rs_dpg_stable_q | 1234 |   1.236    |   1.629   |   1.246    |    270.556     |\n",
      "|   1000  | rs_dpg_stable_q | 4444 |   1.168    |   1.485   |   1.167    |     82.678     |\n",
      "|   5000  | rs_dpg_stable_q | 1234 |   1.044    |   1.275   |   1.044    |     28.489     |\n",
      "|   5000  | rs_dpg_stable_q | 4444 |   1.108    |   1.386   |   1.109    |     58.729     |\n",
      "|  10000  | rs_dpg_stable_q | 1234 |   1.016    |   1.049   |   1.019    |     1.556      |\n",
      "|  10000  | rs_dpg_stable_q | 4444 |   1.012    |   1.008   |   1.012    |      1.04      |\n",
      "|  20000  | rs_dpg_stable_q | 1234 |   1.006    |   1.006   |   1.005    |     1.048      |\n",
      "|  20000  | rs_dpg_stable_q | 4444 |   1.007    |   1.004   |   1.007    |     1.016      |\n",
      "+---------+-----------------+------+------------+-----------+------------+----------------+\n"
     ]
    }
   ],
   "source": [
    "# n -> motif -> feat -> ds_size -> train_reg -> seed\n",
    "#[0:test_ce_r,1:test_ce_pi,2:test_ce_pl,3:train_l1_pl,4:theor_ent,5:tstamp,6:lambd,7:mfeat_pl,8:plambda_time,\n",
    "#                                 9:job,10:l1_diff,11:r_freq]\n",
    "\n",
    "# timestamp:\n",
    "# 0:mm%dd+'_'+1:%H%M+'_'+2:str(args.job)'_'+3:str(args.rl_seed)+'_'+4:str(motif_freq)+'_'+5:str(avg_len) \n",
    "# +'_'+6:str(motif_freq_r)+'_'+7:str(avg_len_r)\n",
    "\n",
    "# ce(pi_theta)/true_ce\n",
    "n = 30\n",
    "train_1 = ['rs']\n",
    "train_2 = ['dpg_stable_q']\n",
    "train_r = [t1+'_'+t2+'_'+'normal' for t1 in train_1 for t2 in train_2]\n",
    "ds_range = [500, 1000, 5000, 10000, 20000]\n",
    "\n",
    "ms = ['m.10001011111000']\n",
    "feats = [ '1001111']\n",
    "seeds = [1234, 4444]\n",
    "\n",
    "table = PrettyTable(['ds_size', 'train_reg', 'seed', 'pi_ce/entr', 'r_ce/entr', 'pl_ce/entr', 'pi_freq/r_freq'])\n",
    "print('motif %s'%ms[0])\n",
    "ce_ratios = {t+str(ds):[] for t in train_r for ds in ds_range}\n",
    "for motifs, fts in [(ms, feats)]:\n",
    "    for ds in ds_range:\n",
    "        for t in train_r:\n",
    "            for m in motifs:\n",
    "                for feat in fts:\n",
    "                    for sd in seeds:\n",
    "                        v6 = dict_pl[n][m][feat][ds][t][sd][0]\n",
    "                        entp = v6[4]\n",
    "                        tmp = v6[5].split('_')\n",
    "                        pi_r_freq = np.round(float(tmp[-4])/float(tmp[-2]), decimals=3)\n",
    "                        \n",
    "                        pi_entp = np.round(v6[1]/entp, decimals=3)\n",
    "                        r_entp = np.round(v6[0]/entp, decimals=3)\n",
    "                        pl_entp = np.round(v6[2]/entp, decimals=3)\n",
    "                        table.add_row([ds,t[:-7], sd, pi_entp, r_entp, pl_entp, pi_r_freq])\n",
    "    \n",
    "\n",
    "    \n",
    "print(table)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# DPG: same seed and different motifs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 600x1200 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ms_feats = [['m.10001011111000','1001111'], ['m.1011100111001', '1001111']]\n",
    "seeds = [1234]\n",
    "fig=plt.figure(figsize=(10,10*len(ms_feats)*len(seeds)), dpi= 60, facecolor='w', edgecolor='k')\n",
    "\n",
    "n = 30\n",
    "\n",
    "data_pl = list(zip(*d_pl))\n",
    "train_1 = ['rs']\n",
    "train_2 = ['dpg_stable_q']\n",
    "train_r = [t1+'_'+t2+'_'+'normal' for t1 in train_1 for t2 in train_2]\n",
    "ds_range = [500, 1000, 5000, 10000, 20000]\n",
    "\n",
    "\n",
    "def get_freq(s):\n",
    "    # tstamp+'_'+job+'_'+str(motif_freq)+'_'+str(avg_len) +'_'+str(motif_freq_r)+'_'+str(avg_len_r)\n",
    "    return float(s.split('_')[-4])\n",
    "\n",
    "i=0\n",
    "for m, feat in ms_feats:\n",
    "    for sd in seeds:\n",
    "        #plt.subplot(1, len(ms_feats), i+1)\n",
    "        ax1 = fig.add_subplot(len(ms_feats)*len(seeds), 1, i+1)\n",
    "        \n",
    "        # n -> motif -> feat -> ds_size -> train_reg -> \n",
    "        #[0:test_ce_r,1:test_ce_pi,2:test_ce_pl,3:train_l1_pl,4:theor_ent,5:tstamp,6:lambd,7:mfeat_pl,8:plambda_time,\n",
    "        #                                 10:job,10:l1_diff]\n",
    "        \n",
    "        ce_hybr = {t:np.array([dict_pl[n][m][feat][ds][t][sd][0][1] for ds in ds_range])\n",
    "                             for t in train_r}\n",
    "        ce_r = [np.array([dict_pl[n][m][feat][ds][t][sd][0][0] for t in train_r]) \n",
    "                   for ds in ds_range] \n",
    "\n",
    "        df1 = {'x': ds_range, \n",
    "                            'rs':  ce_hybr['rs'+'_dpg_stable_q_normal'], \n",
    "                            #snis_mix': ce_hybr[1], \n",
    "                            #'snis_r': ce_hybr['snis_r'+'_dpg_stable_q_normal'],\n",
    "                            'ce_r': ce_r,\n",
    "                            'theor': np.array([ent_motifs[n][m]]*len(ds_range))}\n",
    "\n",
    "        #plt.errorbar(df1['x'], np.array(df1['ce_r']).mean(1), yerr=np.array(df1['ce_r']).std(1), \n",
    "        #                 fmt='o', capthick=2, ecolor='g',color='g', capsize=5,label='r')\n",
    "        ax1.plot(df1['x'], np.array(df1['ce_r']).mean(1),  \n",
    "                         marker='D', color='g', label='r')\n",
    "        ax1.plot( df1['x'], df1['theor'], marker='', color='red', linewidth=1,label='true')\n",
    "        ax1.plot( df1['x'], df1['rs'], marker='x', color='slateblue', linewidth=1,label='rs_dpg')\n",
    "        #plt.plot( df1['x'], df1['snis_mix'], marker='', color='olive', linewidth=1,label='snis_mix')\n",
    "        #ax1.plot( df1['x'], df1['snis_r'], marker='x', color='darkorange', linewidth=1,label='snis_dpg')\n",
    "        ax1.set_xlabel('Dataset size')\n",
    "        ax1.set_ylabel('cross_entropy')\n",
    "        ax1.set_title('Distill cross-entropy (frequency) vs |D| for %s ft=%s'%(m, feat))\n",
    "\n",
    "        ce_r_max = max(ce_r[i].max() for i in range(len(ds_range)))\n",
    "        diff = ce_r_max - ent_motifs[n][m]\n",
    "        ax1.set_ylim(ent_motifs[n][m]-0.05*diff, ce_r_max+0.05*diff)\n",
    "        \n",
    "        ax2 = ax1.twinx()\n",
    "        \n",
    "        freq_hybr = {t:np.array([get_freq(dict_pl[n][m][feat][ds][t][sd][0][5]) for ds in ds_range])\n",
    "                             for t in train_r}\n",
    "        \n",
    "        freq_r = [np.array([dict_pl[n][m][feat][ds][t][sd][0][11] for t in train_r]) \n",
    "                   for ds in ds_range] \n",
    "        \n",
    "        if 'mam' in m:\n",
    "            theor = np.array([0.9]*len(ds_range))\n",
    "        else:\n",
    "            theor = np.array([1.0]*len(ds_range))\n",
    "\n",
    "        df1 = {'x': ds_range, \n",
    "                            'rs':  freq_hybr['rs'+'_dpg_stable_q_normal'], \n",
    "                            #'snis_mix': freq_hybr[1], \n",
    "                            #'snis_r': freq_hybr['snis_r'+'_dpg_stable_q_normal'],\n",
    "                            'theor': theor,\n",
    "                            'r_freq':freq_r}\n",
    "\n",
    "        ax2.plot( df1['x'], df1['rs'], marker='x', color='slateblue', linewidth=1,label='rs_dpg',  linestyle=':')\n",
    "        #plt.plot( df1['x'], df1['snis_mix'], marker='', color='olive', linewidth=1,label='snis_mix')\n",
    "        #ax2.plot( df1['x'], df1['snis_r'], marker='x', color='darkorange', linewidth=1,label='snis_dpg',  linestyle=':')\n",
    "        ax2.plot( df1['x'], df1['theor'], marker='', color='red', linewidth=1,label='true',  linestyle=':')\n",
    "        ax2.plot(df1['x'], np.array(df1['r_freq']).mean(1), marker='D', color='g', label='r',  linestyle=':')\n",
    "\n",
    "        #ax2.xlabel('Dataset size')\n",
    "        ax2.set_ylabel('motif frequency')\n",
    "        #ax2.title('Motif freq vs |D| for %s ft=%s Z=%.6f'%(m, feat,z_motifs[n][m]))\n",
    "        ax2.legend(title='Frequency', loc='upper right', bbox_to_anchor=(1.0, 0.8))\n",
    "        ax2.set_ylim(-0.05, 1.05)\n",
    "        ax1.legend(title='Cross-Entropy', loc='upper right', bbox_to_anchor=(1.0, 0.5))\n",
    "        ax2.set_ylim(-0.05, 1.05)\n",
    "\n",
    "        i += 1\n",
    "        \n",
    "fig.savefig(\"ce_freq_dpg_m2s1.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "seed 1234\n",
      "+---------+-----------------+------+------------+-----------+------------+----------------+\n",
      "| ds_size |    train_reg    | seed | pi_ce/entr | r_ce/entr | pl_ce/entr | pi_freq/r_freq |\n",
      "+---------+-----------------+------+------------+-----------+------------+----------------+\n",
      "|   500   | rs_dpg_stable_q | 1234 |    1.22    |   1.625   |   1.225    |    308.188     |\n",
      "|   500   | rs_dpg_stable_q | 1234 |    1.2     |   1.588   |   1.203    |    380.769     |\n",
      "|   1000  | rs_dpg_stable_q | 1234 |   1.236    |   1.629   |   1.246    |    270.556     |\n",
      "|   1000  | rs_dpg_stable_q | 1234 |   1.178    |   1.564   |    1.18    |     413.25     |\n",
      "|   5000  | rs_dpg_stable_q | 1234 |   1.044    |   1.275   |   1.044    |     28.489     |\n",
      "|   5000  | rs_dpg_stable_q | 1234 |   1.016    |    1.03   |   1.016    |     1.321      |\n",
      "|  10000  | rs_dpg_stable_q | 1234 |   1.016    |   1.049   |   1.019    |     1.556      |\n",
      "|  10000  | rs_dpg_stable_q | 1234 |   1.048    |   1.144   |   1.056    |     4.322      |\n",
      "|  20000  | rs_dpg_stable_q | 1234 |   1.006    |   1.006   |   1.005    |     1.048      |\n",
      "|  20000  | rs_dpg_stable_q | 1234 |   1.006    |   1.006   |   1.006    |      1.04      |\n",
      "+---------+-----------------+------+------------+-----------+------------+----------------+\n"
     ]
    }
   ],
   "source": [
    "# n -> motif -> feat -> ds_size -> train_reg -> seed\n",
    "#[0:test_ce_r,1:test_ce_pi,2:test_ce_pl,3:train_l1_pl,4:theor_ent,5:tstamp,6:lambd,7:mfeat_pl,8:plambda_time,\n",
    "#                                 9:job,10:l1_diff,11:r_freq]\n",
    "\n",
    "# timestamp:\n",
    "# 0:mm%dd+'_'+1:%H%M+'_'+2:str(args.job)'_'+3:str(args.rl_seed)+'_'+4:str(motif_freq)+'_'+5:str(avg_len) \n",
    "# +'_'+6:str(motif_freq_r)+'_'+7:str(avg_len_r)\n",
    "\n",
    "\n",
    "ms = ['m.10001011111000', 'm.1011100111001']\n",
    "feats = [ '1001111']\n",
    "seeds = [1234]\n",
    "\n",
    "table = PrettyTable(['ds_size', 'train_reg', 'seed', 'pi_ce/entr', 'r_ce/entr', 'pl_ce/entr', 'pi_freq/r_freq'])\n",
    "print('seed %s'%seeds[0])\n",
    "ce_ratios = {t+str(ds):[] for t in train_r for ds in ds_range}\n",
    "for motifs, fts in [(ms, feats)]:\n",
    "    for ds in ds_range:\n",
    "        for t in train_r:\n",
    "            for m in motifs:\n",
    "                for feat in fts:\n",
    "                    for sd in seeds:\n",
    "                        v6 = dict_pl[n][m][feat][ds][t][sd][0]\n",
    "                        entp = v6[4]\n",
    "                        tmp = v6[5].split('_')\n",
    "                        pi_r_freq = np.round(float(tmp[-4])/float(tmp[-2]), decimals=3)\n",
    "                        \n",
    "                        pi_entp = np.round(v6[1]/entp, decimals=3)\n",
    "                        r_entp = np.round(v6[0]/entp, decimals=3)\n",
    "                        pl_entp = np.round(v6[2]/entp, decimals=3)\n",
    "                        table.add_row([ds,t[:-7], sd, pi_entp, r_entp, pl_entp, pi_r_freq])\n",
    "    \n",
    "\n",
    "    \n",
    "print(table)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Influence of P_lambda: D-PG vs WhiteNoise D-PG"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 600x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ms_feats = [['m.10001011111000','1001111']]\n",
    "seeds = [4444]\n",
    "fig=plt.figure(figsize=(10,10*len(ms_feats)*len(seeds)), dpi= 60, facecolor='w', edgecolor='k')\n",
    "\n",
    "n = 30\n",
    "\n",
    "data_pl = list(zip(*d_pl))\n",
    "train_1 = ['rs']\n",
    "train_2 = ['dpg_stable_q', 'wn_dpg_stable_q']\n",
    "train_r = [t1+'_'+t2+'_'+'normal' for t1 in train_1 for t2 in train_2]\n",
    "ds_range = [500, 1000, 5000, 10000, 20000]\n",
    "\n",
    "\n",
    "def get_freq(s):\n",
    "    # tstamp+'_'+job+'_'+str(motif_freq)+'_'+str(avg_len) +'_'+str(motif_freq_r)+'_'+str(avg_len_r)\n",
    "    return float(s.split('_')[-4])\n",
    "\n",
    "i=0\n",
    "for m, feat in ms_feats:\n",
    "    for sd in seeds:\n",
    "        #plt.subplot(1, len(ms_feats), i+1)\n",
    "        ax1 = fig.add_subplot(len(ms_feats)*len(seeds), 1, i+1)\n",
    "        \n",
    "        # n -> motif -> feat -> ds_size -> train_reg -> \n",
    "        #[0:test_ce_r,1:test_ce_pi,2:test_ce_pl,3:train_l1_pl,4:theor_ent,5:tstamp,6:lambd,7:mfeat_pl,8:plambda_time,\n",
    "        #                                 10:job,10:l1_diff]\n",
    "        \n",
    "        ce_hybr = {t:np.array([dict_pl[n][m][feat][ds][t][sd][0][1] for ds in ds_range])\n",
    "                             for t in train_r}\n",
    "        ce_hybr_pl = {t:np.array([dict_pl[n][m][feat][ds][t][sd][0][2] for ds in ds_range])\n",
    "                             for t in train_r}\n",
    "        ce_r = [np.array([dict_pl[n][m][feat][ds][t][sd][0][0] for t in train_r]) \n",
    "                   for ds in ds_range] \n",
    "\n",
    "        df1 = {'x': ds_range, \n",
    "                            'dpg':  ce_hybr['rs'+'_dpg_stable_q_normal'],\n",
    "                            'dpg_pl':  ce_hybr_pl['rs'+'_dpg_stable_q_normal'],\n",
    "                            #snis_mix': ce_hybr[1], \n",
    "                            'wdpg': ce_hybr['rs'+'_wn_dpg_stable_q_normal'],\n",
    "                            'ce_r': ce_r,\n",
    "                            'theor': np.array([ent_motifs[n][m]]*len(ds_range))}\n",
    "\n",
    "        #plt.errorbar(df1['x'], np.array(df1['ce_r']).mean(1), yerr=np.array(df1['ce_r']).std(1), \n",
    "        #                 fmt='o', capthick=2, ecolor='g',color='g', capsize=5,label='r')\n",
    "        \n",
    "        ax1.plot( df1['x'], df1['theor'], marker='', color='red', linewidth=1,label='true')\n",
    "        ax1.scatter(df1['x'], df1['dpg_pl'], marker='3', color='indigo',s=200, label='dpg P_lambda')\n",
    "        ax1.plot( df1['x'], df1['dpg'], marker='x', color='slateblue', linewidth=1,label='dpg pi')\n",
    "        \n",
    "        #plt.plot( df1['x'], df1['snis_mix'], marker='', color='olive', linewidth=1,label='snis_mix')\n",
    "        ax1.plot( df1['x'], df1['wdpg'], marker='x', color='magenta', linewidth=1,label='wn_dpg pi')\n",
    "        \n",
    "        ax1.plot(df1['x'], np.array(df1['ce_r']).mean(1),  \n",
    "                         marker='D', color='g', label='r')\n",
    "        ax1.set_xlabel('Dataset size')\n",
    "        ax1.set_ylabel('cross_entropy')\n",
    "        ax1.set_title('Distill cross-entropy (frequency) vs |D| for %s ft=%s'%(m, feat))\n",
    "        \n",
    "        ce_r_max = max(ce_r[i].max() for i in range(len(ds_range)))\n",
    "        diff = ce_r_max - ent_motifs[n][m]\n",
    "        ax1.set_ylim(ent_motifs[n][m]-0.05*diff, ce_r_max+0.05*diff)\n",
    "        \n",
    "        ax2 = ax1.twinx()\n",
    "        \n",
    "        freq_hybr = {t:np.array([get_freq(dict_pl[n][m][feat][ds][t][sd][0][5]) for ds in ds_range])\n",
    "                             for t in train_r}\n",
    "        \n",
    "        freq_r = [np.array([dict_pl[n][m][feat][ds][t][sd][0][11] for t in train_r]) \n",
    "                   for ds in ds_range] \n",
    "        \n",
    "        if 'mam' in m:\n",
    "            theor = np.array([0.9]*len(ds_range))\n",
    "        else:\n",
    "            theor = np.array([1.0]*len(ds_range))\n",
    "\n",
    "        df1 = {'x': ds_range, \n",
    "                            'rs':  freq_hybr['rs'+'_dpg_stable_q_normal'], \n",
    "                            #'snis_mix': freq_hybr[1], \n",
    "                            'wrs': freq_hybr['rs'+'_wn_dpg_stable_q_normal'],\n",
    "                            'theor': theor,\n",
    "                            'r_freq':freq_r}\n",
    "\n",
    "        ax2.plot( df1['x'], df1['theor'], marker='', color='red', linewidth=1,label='true',  linestyle=':')\n",
    "        ax2.plot( df1['x'], df1['rs'], marker='x', color='slateblue', linewidth=1,label='dpg',  linestyle=':')\n",
    "        #plt.plot( df1['x'], df1['snis_mix'], marker='', color='olive', linewidth=1,label='snis_mix')\n",
    "        ax2.plot( df1['x'], df1['wrs'], marker='x', color='magenta', linewidth=1,label='wn_dpg',  linestyle=':')\n",
    "        \n",
    "        ax2.plot(df1['x'], np.array(df1['r_freq']).mean(1), marker='D', color='g', label='r',  linestyle=':')\n",
    "\n",
    "        #ax2.xlabel('Dataset size')\n",
    "        ax2.set_ylabel('motif frequency')\n",
    "        #ax2.title('Motif freq vs |D| for %s ft=%s Z=%.6f'%(m, feat,z_motifs[n][m]))\n",
    "        ax2.legend(title='Frequency', loc='upper right', bbox_to_anchor=(1.0, 0.8))\n",
    "        ax2.set_ylim(-0.05, 1.05)\n",
    "        ax1.legend(title='Cross-Entropy', loc='upper right', bbox_to_anchor=(1.0, 0.5))\n",
    "\n",
    "        i += 1\n",
    "        \n",
    "fig.savefig(\"ce_freq_dpg_wdpg.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "seed 4444\n",
      "+---------+--------------------+------------+-----------+----------+-------+---------+----------------+\n",
      "| ds_size |     train_reg      | pi_ce/entr | r_ce/entr |  pi_ce   | pl_ce |  theor  | pi_freq/r_freq |\n",
      "+---------+--------------------+------------+-----------+----------+-------+---------+----------------+\n",
      "|   500   |  rs_dpg_stable_q   |   1.156    |   1.496   | 0.519201 | 0.525 | 0.44913 |    137.556     |\n",
      "|   500   | rs_wn_dpg_stable_q |   1.001    |   1.505   | 0.449569 | Theor | 0.44913 |     104.0      |\n",
      "|   1000  |  rs_dpg_stable_q   |   1.168    |   1.485   | 0.52469  | 0.524 | 0.44913 |     82.678     |\n",
      "|   1000  | rs_wn_dpg_stable_q |   1.001    |   1.485   | 0.449424 | Theor | 0.44913 |     102.02     |\n",
      "|   5000  |  rs_dpg_stable_q   |   1.108    |   1.386   | 0.497546 | 0.498 | 0.44913 |     58.729     |\n",
      "|   5000  | rs_wn_dpg_stable_q |   1.002    |   1.362   | 0.449916 | Theor | 0.44913 |     70.296     |\n",
      "|  10000  |  rs_dpg_stable_q   |   1.012    |   1.008   | 0.454335 | 0.454 | 0.44913 |      1.04      |\n",
      "|  10000  | rs_wn_dpg_stable_q |   1.001    |   1.008   | 0.449431 | Theor | 0.44913 |     1.049      |\n",
      "|  20000  |  rs_dpg_stable_q   |   1.007    |   1.004   |  0.4525  | 0.452 | 0.44913 |     1.016      |\n",
      "|  20000  | rs_wn_dpg_stable_q |    1.0     |   1.014   | 0.449285 | Theor | 0.44913 |     1.129      |\n",
      "+---------+--------------------+------------+-----------+----------+-------+---------+----------------+\n"
     ]
    }
   ],
   "source": [
    "# n -> motif -> feat -> ds_size -> train_reg -> seed\n",
    "#[0:test_ce_r,1:test_ce_pi,2:test_ce_pl,3:train_l1_pl,4:theor_ent,5:tstamp,6:lambd,7:mfeat_pl,8:plambda_time,\n",
    "#                                 9:job,10:l1_diff,11:r_freq]\n",
    "\n",
    "# timestamp:\n",
    "# 0:mm%dd+'_'+1:%H%M+'_'+2:str(args.job)'_'+3:str(args.rl_seed)+'_'+4:str(motif_freq)+'_'+5:str(avg_len) \n",
    "# +'_'+6:str(motif_freq_r)+'_'+7:str(avg_len_r)\n",
    "\n",
    "\n",
    "ms = ['m.10001011111000']\n",
    "feats = [ '1001111']\n",
    "\n",
    "table = PrettyTable(['ds_size', 'train_reg', 'pi_ce/entr', 'r_ce/entr','pi_ce','pl_ce','theor', 'pi_freq/r_freq'])\n",
    "print('seed %s'%seeds[0])\n",
    "ce_ratios = {t+str(ds):[] for t in train_r for ds in ds_range}\n",
    "for motifs, fts in [(ms, feats)]:\n",
    "    for ds in ds_range:\n",
    "        for t in train_r:\n",
    "            for m in motifs:\n",
    "                for feat in fts:\n",
    "                    for sd in seeds:\n",
    "                        v6 = dict_pl[n][m][feat][ds][t][sd][0]\n",
    "                        entp = v6[4]\n",
    "                        tmp = v6[5].split('_')\n",
    "                        pi_r_freq = np.round(float(tmp[-4])/float(tmp[-2]), decimals=3)\n",
    "                        \n",
    "                        pi_entp = np.round(v6[1]/entp, decimals=3)\n",
    "                        pi_ce = np.round(v6[1], decimals=6)\n",
    "                        r_entp = np.round(v6[0]/entp, decimals=3)\n",
    "                        if 'wn_dpg' in t:\n",
    "                            pl_ce = 'Theor'\n",
    "                        else:\n",
    "                            pl_ce = np.round(v6[2], decimals=3)\n",
    "                        table.add_row([ds,t[:-7], pi_entp, r_entp, pi_ce, pl_ce,np.round(entp, decimals=5), pi_r_freq])\n",
    "    \n",
    "\n",
    "    \n",
    "print(table)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Distillation vs D-PG"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## DPG: same seed and different motifs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 600x1200 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ms_feats = [['m.10001011111000','1001111'], ['m.1011100111001', '1001111']]\n",
    "seeds = [1234]\n",
    "fig=plt.figure(figsize=(10,10*len(ms_feats)*len(seeds)), dpi= 60, facecolor='w', edgecolor='k')\n",
    "\n",
    "n = 30\n",
    "\n",
    "data_pl = list(zip(*d_pl))\n",
    "train_1 = ['rs']\n",
    "train_2 = ['dpg_stable_q']\n",
    "train_dpg = [t1+'_'+t2+'_'+'normal' for t1 in train_1 for t2 in train_2]\n",
    "\n",
    "train_2 = ['distill']\n",
    "train_ds = [t1+'_'+t2+'_'+'normal' for t1 in train_1 for t2 in train_2]\n",
    "ds_range = [500, 1000, 5000, 10000, 20000]\n",
    "\n",
    "\n",
    "def get_freq(s):\n",
    "    # tstamp+'_'+job+'_'+str(motif_freq)+'_'+str(avg_len) +'_'+str(motif_freq_r)+'_'+str(avg_len_r)\n",
    "    return float(s.split('_')[-4])\n",
    "\n",
    "i=0\n",
    "for m, feat in ms_feats:\n",
    "    for sd in seeds:\n",
    "        #plt.subplot(1, len(ms_feats), i+1)\n",
    "        ax1 = fig.add_subplot(len(ms_feats)*len(seeds), 1, i+1)\n",
    "        \n",
    "        # n -> motif -> feat -> ds_size -> train_reg -> \n",
    "        #[0:test_ce_r,1:test_ce_pi,2:test_ce_pl,3:train_l1_pl,4:theor_ent,5:tstamp,6:lambd,7:mfeat_pl,8:plambda_time,\n",
    "        #                                 10:job,10:l1_diff]\n",
    "        \n",
    "        ds_ce_hybr = {t:np.array([dict_pl[n][m][feat][ds][t][sd][0][1] for ds in ds_range])\n",
    "                             for t in train_ds}\n",
    "        dpg_ce_hybr = {t:np.array([dict_pl[n][m][feat][ds][t][sd][0][1] for ds in ds_range])\n",
    "                             for t in train_dpg}\n",
    "        ce_r = [np.array([dict_pl[n][m][feat][ds][t][sd][0][0] for t in train_ds]) \n",
    "                   for ds in ds_range] \n",
    "\n",
    "        df1 = {'x': ds_range, \n",
    "                            'dpg':  dpg_ce_hybr['rs'+'_dpg_stable_q_normal'], \n",
    "                            'ds':  ds_ce_hybr['rs'+'_distill_normal'],\n",
    "                            'ce_r': ce_r,\n",
    "                            'theor': np.array([ent_motifs[n][m]]*len(ds_range))}\n",
    "\n",
    "\n",
    "        ax1.plot(df1['x'], np.array(df1['ce_r']).mean(1),  \n",
    "                         marker='D', color='g', label='r')\n",
    "        ax1.plot( df1['x'], df1['theor'], marker='', color='red', linewidth=1,label='true')\n",
    "        ax1.plot( df1['x'], df1['dpg'], marker='x', color='magenta', linewidth=1,label='dpg')\n",
    "        ax1.plot( df1['x'], df1['ds'], marker='x', color='slateblue', linewidth=1,label='distill')\n",
    "        ax1.set_xlabel('Dataset size')\n",
    "        ax1.set_ylabel('cross_entropy')\n",
    "        ax1.set_title('Distillation vs D-PG cross-entropy (frequency) vs |D| for %s ft=%s'%(m, feat))\n",
    "\n",
    "        ce_r_max = max(ce_r[i].max() for i in range(len(ds_range)))\n",
    "        diff = ce_r_max - ent_motifs[n][m]\n",
    "        ax1.set_ylim(ent_motifs[n][m]-0.05*diff, ce_r_max+0.05*diff)\n",
    "        \n",
    "        ax2 = ax1.twinx()\n",
    "        \n",
    "        ds_freq_hybr = {t:np.array([get_freq(dict_pl[n][m][feat][ds][t][sd][0][5]) for ds in ds_range])\n",
    "                             for t in train_ds}\n",
    "        dpg_freq_hybr = {t:np.array([get_freq(dict_pl[n][m][feat][ds][t][sd][0][5]) for ds in ds_range])\n",
    "                             for t in train_dpg}\n",
    "        \n",
    "        freq_r = [np.array([dict_pl[n][m][feat][ds][t][sd][0][11] for t in train_ds]) \n",
    "                   for ds in ds_range] \n",
    "        \n",
    "        if 'mam' in m:\n",
    "            theor = np.array([0.9]*len(ds_range))\n",
    "        else:\n",
    "            theor = np.array([1.0]*len(ds_range))\n",
    "\n",
    "        df1 = {'x': ds_range, \n",
    "                            'dpg':  dpg_freq_hybr['rs'+'_dpg_stable_q_normal'], \n",
    "                            'ds':  ds_freq_hybr['rs'+'_distill_normal'],\n",
    "                            'theor': theor,\n",
    "                            'r_freq':freq_r}\n",
    "\n",
    "        ax2.plot( df1['x'], df1['ds'], marker='x', color='slateblue', linewidth=1,label='distill',  linestyle=':')\n",
    "        ax2.plot( df1['x'], df1['dpg'], marker='x', color='magenta', linewidth=1,label='dpg',  linestyle=':')\n",
    "        #plt.plot( df1['x'], df1['snis_mix'], marker='', color='olive', linewidth=1,label='snis_mix')\n",
    "        #ax2.plot( df1['x'], df1['snis_r'], marker='x', color='darkorange', linewidth=1,label='snis_dpg',  linestyle=':')\n",
    "        ax2.plot( df1['x'], df1['theor'], marker='', color='red', linewidth=1,label='true',  linestyle=':')\n",
    "        ax2.plot(df1['x'], np.array(df1['r_freq']).mean(1), marker='D', color='g', label='r',  linestyle=':')\n",
    "\n",
    "        #ax2.xlabel('Dataset size')\n",
    "        ax2.set_ylabel('motif frequency')\n",
    "        #ax2.title('Motif freq vs |D| for %s ft=%s Z=%.6f'%(m, feat,z_motifs[n][m]))\n",
    "        ax2.legend(title='Frequency', loc='upper right', bbox_to_anchor=(1.0, 0.8))\n",
    "        ax2.set_ylim(-0.05, 1.05)\n",
    "        ax1.legend(title='Cross-Entropy', loc='upper right', bbox_to_anchor=(1.0, 0.5))\n",
    "        ax2.set_ylim(-0.05, 1.05)\n",
    "\n",
    "        i += 1\n",
    "        \n",
    "fig.savefig(\"ce_freq_distil_dpg_m2s1.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "seed 1234\n",
      "+---------+------------------+-------------+------------+-------------+--------------+-------------+--------------+\n",
      "| ds_size |      motif       | DS:pi_ce/en | DS:r_ce/en | DS:pi_f/r_f | DPG:pi_ce/en | DPG:r_ce/en | DPG:pi_f/r_f |\n",
      "+---------+------------------+-------------+------------+-------------+--------------+-------------+--------------+\n",
      "|   500   | m.10001011111000 |    1.2199   |   1.625    |   348.231   |   1.22043    |    1.625    |   308.188    |\n",
      "|   500   | m.1011100111001  |   1.19934   |   1.588    |   296.938   |   1.19965    |    1.588    |   380.769    |\n",
      "|   1000  | m.10001011111000 |    1.221    |   1.629    |   259.889   |   1.23637    |    1.629    |   270.556    |\n",
      "|   1000  | m.1011100111001  |   1.17293   |   1.564    |   391.083   |   1.17838    |    1.564    |    413.25    |\n",
      "|   5000  | m.10001011111000 |   1.04197   |   1.275    |    23.045   |   1.04423    |    1.275    |    28.489    |\n",
      "|   5000  | m.1011100111001  |   1.01686   |    1.03    |    1.264    |   1.01552    |     1.03    |    1.321     |\n",
      "|  10000  | m.10001011111000 |   1.01094   |   1.049    |    1.566    |   1.01588    |    1.049    |    1.556     |\n",
      "|  10000  | m.1011100111001  |   1.02619   |   1.144    |    4.054    |   1.04775    |    1.144    |    4.322     |\n",
      "|  20000  | m.10001011111000 |   1.00534   |   1.006    |    1.032    |   1.00617    |    1.006    |    1.048     |\n",
      "|  20000  | m.1011100111001  |   1.00627   |   1.006    |    1.011    |   1.00622    |    1.006    |     1.04     |\n",
      "+---------+------------------+-------------+------------+-------------+--------------+-------------+--------------+\n"
     ]
    }
   ],
   "source": [
    "# n -> motif -> feat -> ds_size -> train_reg -> seed\n",
    "#[0:test_ce_r,1:test_ce_pi,2:test_ce_pl,3:train_l1_pl,4:theor_ent,5:tstamp,6:lambd,7:mfeat_pl,8:plambda_time,\n",
    "#                                 9:job,10:l1_diff,11:r_freq]\n",
    "\n",
    "# timestamp:\n",
    "# 0:mm%dd+'_'+1:%H%M+'_'+2:str(args.job)'_'+3:str(args.rl_seed)+'_'+4:str(motif_freq)+'_'+5:str(avg_len) \n",
    "# +'_'+6:str(motif_freq_r)+'_'+7:str(avg_len_r)\n",
    "\n",
    "\n",
    "ms = ['m.10001011111000', 'm.1011100111001']\n",
    "feats = [ '1001111']\n",
    "seeds = [1234]\n",
    "\n",
    "trains = [train_ds[0], train_dpg[0]]\n",
    "\n",
    "table = PrettyTable(['ds_size', 'motif', 'DS:pi_ce/en', 'DS:r_ce/en', 'DS:pi_f/r_f', 'DPG:pi_ce/en', 'DPG:r_ce/en', 'DPG:pi_f/r_f'])\n",
    "print('seed %s'%seeds[0])\n",
    "ce_ratios = {t+str(ds):[] for t in train_r for ds in ds_range}\n",
    "for motifs, fts in [(ms, feats)]:\n",
    "    for ds in ds_range:\n",
    "            for m in motifs:\n",
    "                for feat in fts:\n",
    "                    for sd in seeds:\n",
    "                        t_ds, t_dpg = trains\n",
    "                        ds_v6 = dict_pl[n][m][feat][ds][t_ds][sd][0]\n",
    "                        dpg_v6 = dict_pl[n][m][feat][ds][t_dpg][sd][0]\n",
    "                        entp = ds_v6[4]\n",
    "                        line = []\n",
    "                        for v6 in [ds_v6, dpg_v6]:\n",
    "                            tmp = v6[5].split('_')\n",
    "                            pi_r_freq = np.round(float(tmp[-4])/float(tmp[-2]), decimals=3)\n",
    "\n",
    "                            pi_entp = np.round(v6[1]/entp, decimals=5)\n",
    "                            r_entp = np.round(v6[0]/entp, decimals=3)\n",
    "                            line += [pi_entp, r_entp, pi_r_freq]\n",
    "                        table.add_row([ds,m] + line)\n",
    "    \n",
    "\n",
    "    \n",
    "print(table)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## DPG: different seeds and same motif"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 600x1200 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ms_feats = [['m.10001011111000','1001111']]\n",
    "seeds = [1234, 4444]\n",
    "fig=plt.figure(figsize=(10,10*len(ms_feats)*len(seeds)), dpi= 60, facecolor='w', edgecolor='k')\n",
    "\n",
    "n = 30\n",
    "\n",
    "data_pl = list(zip(*d_pl))\n",
    "train_1 = ['rs']\n",
    "train_2 = ['dpg_stable_q']\n",
    "train_dpg = [t1+'_'+t2+'_'+'normal' for t1 in train_1 for t2 in train_2]\n",
    "\n",
    "train_2 = ['distill']\n",
    "train_ds = [t1+'_'+t2+'_'+'normal' for t1 in train_1 for t2 in train_2]\n",
    "ds_range = [500, 1000, 5000, 10000, 20000]\n",
    "\n",
    "\n",
    "def get_freq(s):\n",
    "    # tstamp+'_'+job+'_'+str(motif_freq)+'_'+str(avg_len) +'_'+str(motif_freq_r)+'_'+str(avg_len_r)\n",
    "    return float(s.split('_')[-4])\n",
    "\n",
    "i=0\n",
    "for m, feat in ms_feats:\n",
    "    for sd in seeds:\n",
    "        #plt.subplot(1, len(ms_feats), i+1)\n",
    "        ax1 = fig.add_subplot(len(ms_feats)*len(seeds), 1, i+1)\n",
    "        \n",
    "        # n -> motif -> feat -> ds_size -> train_reg -> \n",
    "        #[0:test_ce_r,1:test_ce_pi,2:test_ce_pl,3:train_l1_pl,4:theor_ent,5:tstamp,6:lambd,7:mfeat_pl,8:plambda_time,\n",
    "        #                                 10:job,10:l1_diff]\n",
    "        \n",
    "        ds_ce_hybr = {t:np.array([dict_pl[n][m][feat][ds][t][sd][0][1] for ds in ds_range])\n",
    "                             for t in train_ds}\n",
    "        dpg_ce_hybr = {t:np.array([dict_pl[n][m][feat][ds][t][sd][0][1] for ds in ds_range])\n",
    "                             for t in train_dpg}\n",
    "        ce_r = [np.array([dict_pl[n][m][feat][ds][t][sd][0][0] for t in train_ds]) \n",
    "                   for ds in ds_range] \n",
    "\n",
    "        df1 = {'x': ds_range, \n",
    "                            'dpg':  dpg_ce_hybr['rs'+'_dpg_stable_q_normal'], \n",
    "                            'ds':  ds_ce_hybr['rs'+'_distill_normal'],\n",
    "                            'ce_r': ce_r,\n",
    "                            'theor': np.array([ent_motifs[n][m]]*len(ds_range))}\n",
    "\n",
    "\n",
    "        ax1.plot(df1['x'], np.array(df1['ce_r']).mean(1),  \n",
    "                         marker='D', color='g', label='r')\n",
    "        ax1.plot( df1['x'], df1['theor'], marker='', color='red', linewidth=1,label='true')\n",
    "        ax1.plot( df1['x'], df1['dpg'], marker='x', color='magenta', linewidth=1,label='dpg')\n",
    "        ax1.plot( df1['x'], df1['ds'], marker='x', color='slateblue', linewidth=1,label='distill')\n",
    "        ax1.set_xlabel('Dataset size')\n",
    "        ax1.set_ylabel('cross_entropy')\n",
    "        ax1.set_title('Distillation vs D-PG cross-entropy (frequency) vs |D| for %s ft=%s'%(m, feat))\n",
    "\n",
    "        ce_r_max = max(ce_r[i].max() for i in range(len(ds_range)))\n",
    "        diff = ce_r_max - ent_motifs[n][m]\n",
    "        ax1.set_ylim(ent_motifs[n][m]-0.05*diff, ce_r_max+0.05*diff)\n",
    "        \n",
    "        ax2 = ax1.twinx()\n",
    "        \n",
    "        ds_freq_hybr = {t:np.array([get_freq(dict_pl[n][m][feat][ds][t][sd][0][5]) for ds in ds_range])\n",
    "                             for t in train_ds}\n",
    "        dpg_freq_hybr = {t:np.array([get_freq(dict_pl[n][m][feat][ds][t][sd][0][5]) for ds in ds_range])\n",
    "                             for t in train_dpg}\n",
    "        \n",
    "        freq_r = [np.array([dict_pl[n][m][feat][ds][t][sd][0][11] for t in train_ds]) \n",
    "                   for ds in ds_range] \n",
    "        \n",
    "        if 'mam' in m:\n",
    "            theor = np.array([0.9]*len(ds_range))\n",
    "        else:\n",
    "            theor = np.array([1.0]*len(ds_range))\n",
    "\n",
    "        df1 = {'x': ds_range, \n",
    "                            'dpg':  dpg_freq_hybr['rs'+'_dpg_stable_q_normal'], \n",
    "                            'ds':  ds_freq_hybr['rs'+'_distill_normal'],\n",
    "                            'theor': theor,\n",
    "                            'r_freq':freq_r}\n",
    "\n",
    "        ax2.plot( df1['x'], df1['ds'], marker='x', color='slateblue', linewidth=1,label='distill',  linestyle=':')\n",
    "        ax2.plot( df1['x'], df1['dpg'], marker='x', color='magenta', linewidth=1,label='dpg',  linestyle=':')\n",
    "        #plt.plot( df1['x'], df1['snis_mix'], marker='', color='olive', linewidth=1,label='snis_mix')\n",
    "        #ax2.plot( df1['x'], df1['snis_r'], marker='x', color='darkorange', linewidth=1,label='snis_dpg',  linestyle=':')\n",
    "        ax2.plot( df1['x'], df1['theor'], marker='', color='red', linewidth=1,label='true',  linestyle=':')\n",
    "        ax2.plot(df1['x'], np.array(df1['r_freq']).mean(1), marker='D', color='g', label='r',  linestyle=':')\n",
    "\n",
    "        #ax2.xlabel('Dataset size')\n",
    "        ax2.set_ylabel('motif frequency')\n",
    "        #ax2.title('Motif freq vs |D| for %s ft=%s Z=%.6f'%(m, feat,z_motifs[n][m]))\n",
    "        ax2.legend(title='Frequency', loc='upper right', bbox_to_anchor=(1.0, 0.8))\n",
    "        ax2.set_ylim(-0.05, 1.05)\n",
    "        ax1.legend(title='Cross-Entropy', loc='upper right', bbox_to_anchor=(1.0, 0.5))\n",
    "        ax2.set_ylim(-0.05, 1.05)\n",
    "\n",
    "        i += 1\n",
    "        \n",
    "fig.savefig(\"ce_freq_distil_dpg_m1s2.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "seed 1234\n",
      "+---------+------+-------------+------------+-------------+--------------+-------------+--------------+\n",
      "| ds_size | seed | DS:pi_ce/en | DS:r_ce/en | DS:pi_f/r_f | DPG:pi_ce/en | DPG:r_ce/en | DPG:pi_f/r_f |\n",
      "+---------+------+-------------+------------+-------------+--------------+-------------+--------------+\n",
      "|   500   | 1234 |    1.2199   |   1.625    |   348.231   |   1.22043    |    1.625    |   308.188    |\n",
      "|   500   | 4444 |   1.14771   |   1.496    |   124.846   |    1.156     |    1.496    |   137.556    |\n",
      "|   1000  | 1234 |    1.221    |   1.629    |   259.889   |   1.23637    |    1.629    |   270.556    |\n",
      "|   1000  | 4444 |   1.16203   |   1.485    |    81.552   |   1.16823    |    1.485    |    82.678    |\n",
      "|   5000  | 1234 |   1.04197   |   1.275    |    23.045   |   1.04423    |    1.275    |    28.489    |\n",
      "|   5000  | 4444 |   1.07577   |   1.386    |    45.083   |   1.10779    |    1.386    |    58.729    |\n",
      "|  10000  | 1234 |   1.01094   |   1.049    |    1.566    |   1.01588    |    1.049    |    1.556     |\n",
      "|  10000  | 4444 |   1.01151   |   1.008    |    0.999    |   1.01158    |    1.008    |     1.04     |\n",
      "|  20000  | 1234 |   1.00534   |   1.006    |    1.032    |   1.00617    |    1.006    |    1.048     |\n",
      "|  20000  | 4444 |   1.00848   |   1.004    |    0.995    |   1.00749    |    1.004    |    1.016     |\n",
      "+---------+------+-------------+------------+-------------+--------------+-------------+--------------+\n"
     ]
    }
   ],
   "source": [
    "# n -> motif -> feat -> ds_size -> train_reg -> seed\n",
    "#[0:test_ce_r,1:test_ce_pi,2:test_ce_pl,3:train_l1_pl,4:theor_ent,5:tstamp,6:lambd,7:mfeat_pl,8:plambda_time,\n",
    "#                                 9:job,10:l1_diff,11:r_freq]\n",
    "\n",
    "# timestamp:\n",
    "# 0:mm%dd+'_'+1:%H%M+'_'+2:str(args.job)'_'+3:str(args.rl_seed)+'_'+4:str(motif_freq)+'_'+5:str(avg_len) \n",
    "# +'_'+6:str(motif_freq_r)+'_'+7:str(avg_len_r)\n",
    "\n",
    "\n",
    "ms = ['m.10001011111000']\n",
    "feats = [ '1001111']\n",
    "seeds = [1234, 4444]\n",
    "\n",
    "trains = [train_ds[0], train_dpg[0]]\n",
    "\n",
    "table = PrettyTable(['ds_size', 'seed', 'DS:pi_ce/en', 'DS:r_ce/en', 'DS:pi_f/r_f', 'DPG:pi_ce/en', 'DPG:r_ce/en', 'DPG:pi_f/r_f'])\n",
    "print('seed %s'%seeds[0])\n",
    "ce_ratios = {t+str(ds):[] for t in train_r for ds in ds_range}\n",
    "for motifs, fts in [(ms, feats)]:\n",
    "    for ds in ds_range:\n",
    "            for m in motifs:\n",
    "                for feat in fts:\n",
    "                    for sd in seeds:\n",
    "                        t_ds, t_dpg = trains\n",
    "                        ds_v6 = dict_pl[n][m][feat][ds][t_ds][sd][0]\n",
    "                        dpg_v6 = dict_pl[n][m][feat][ds][t_dpg][sd][0]\n",
    "                        entp = ds_v6[4]\n",
    "                        line = []\n",
    "                        for v6 in [ds_v6, dpg_v6]:\n",
    "                            tmp = v6[5].split('_')\n",
    "                            pi_r_freq = np.round(float(tmp[-4])/float(tmp[-2]), decimals=3)\n",
    "\n",
    "                            pi_entp = np.round(v6[1]/entp, decimals=5)\n",
    "                            r_entp = np.round(v6[0]/entp, decimals=3)\n",
    "                            line += [pi_entp, r_entp, pi_r_freq]\n",
    "                        table.add_row([ds,sd] + line)\n",
    "    \n",
    "\n",
    "    \n",
    "print(table)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 202,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(5,) 1001111 0.0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "array([0.        , 0.47374074, 0.99985185, 1.        , 0.91403704])"
      ]
     },
     "execution_count": 202,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "true_data = np.concatenate((train_data_D, valid_data_V, test_data_T), axis=1)\n",
    "get_features(true_data, [m], feat, 1, n)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "196000"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "49*4000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "a = torch.rand(3,5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "False"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "a.is_cuda"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.000180016200972"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.exp(0.00018)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

